Inscribable Fans II: Inscribed zonotopes, simplicial arrangements, and reflection groups

An arrangement of hyperplanes is strongly inscribable if it has an inscribed (or ideal hyperbolic) zonotope. We characterize inscribed zonotopes and prove that the family of strongly inscribable arrangements is closed under restriction and localization. Moreover, we show that (strongly) inscribable arrangements are simplicial. We conjecture that only reflection arrangements and their restrictions are strongly inscribable and we verify our conjecture in rank-$3$ using the conjecturally complete list of irreducible simplicial rank-$3$ arrangements.

==> code/check_inscribed.sage <==
# Short How-To:
# Run the following to confirm Prop. 6.8:

# for name, F, L in SimplicialArrangements:
#    dim = compute_inscribed_zonotope_ideal(L, F, name).dimension()
#    if dim != -1: global_print(name, dim)
# for name, F, L in SimplicialArrangements:
#    dim = compute_inscribed_belt_polytope_ideal(L, F, name).dimension()
#    if dim != -1: global_print(name, dim)

# This gives the dimensions of the ideals J_Arr and J'_Arr respectively.
# For parallel execution with pretty printing look at 'parallel.sage'.

load("list.sage")

from sage.misc.prandom import randrange
def generic_vectors(vector_list, k):
    """
    Input: "vector_list" is a list of vectors, such that all subsets of
    size "k" are linearly independent.

    Returns "k" generic vectors "result" in "lin(vector_list)", that is,
    projecting "vector_list" into the subspace spanned by "result"
    retains the linear independence of every size "k" subset.

    The algorithm is not clever, it adds random vectors in "vector_list"
    until the requirements are satisfied.
    """
    n = len(vector_list)
    M = Matrix(vector_list)

    # Initialize to zero.
    result = [0*vector_list[0]] * k

    # To make this routine consistently return the same vectors.
    with seed(3141592):
        while not all(all((M * matrix(result).transpose()).minors(j)) for j in range(1, k+1)):
            for i in range(k):
                result[i] += vector_list[randrange(n)]
    return result


def orient_vectors(vector_list):
    """
    Find a common orientation of all vectors in vector_list.
    """
    n = len(vector_list)
    [g1, g2] = generic_vectors(vector_list, 2)

    # Scale vectors so that they have length 1 w.r.t. g1:
    scaled_list = [ v/(g1*v) for v in vector_list]

    # Sort with respect to g2, but only compute the permutation:
    permutation = range(n)
    permutation = sorted(permutation, key = lambda i: scaled_list[i]*g2)

    # Apply the permutation:
    return [vector_list[i] for i in permutation]

def get_skew_gram_matrix(m, Q):
    """
    Returns the skew-Gram matrix of a matrix "m" with respect to the
    inner product "Q".
    """
    n = m.nrows()
    return matrix([[sign(j - i) * m.row(i) * (Q * m.row(j)) for i in range(n)] for j in range(n)])

def get_codim_two_flats(vector_list, F):
    """
    Returns the list of codim 2-flats of the vector configuration "vector_list",
    sorted increasingly by their sizes. "F" is the field of definition of
    "vector_list". The return value is a list of sorted lists of indices 
    in {0, 1, ..., len(vector_list)-1}.
    """
    matroid = Matroid(Matrix(F, vector_list).transpose())
    codim_two_flats = [list(sorted(flat)) for flat in matroid.flats(2)]
    return sorted(codim_two_flats, key = lambda f: len(f))


def compute_inscribed_zonotope_ideal(arrangement, F, name = None):
    """
    Returns the ideal "J_Arr". 
    "arrangement" is a list of normal vectors of an realization of "Arr".
    
    "F" is the field of definition of "Arr"
    
    "name" is optional. If given, the function will frequently print
    status updates when called from "compute_inscribed_zonotope_ideal"
    in "parallel.sage". WARNING: This will potentially break on non-UNIX shells 
    (i.e. Windows environments or Jupyter notebooks, we have not tested this.)
    """
    give_status_updates = (name != None)

    if give_status_updates: set_status(name, " Setup")

    d = len(arrangement[0])
    n = len(arrangement)
        
    # Setup arrangement and compute flats of codimension 2:
    arrangement = [vector(F, v) for v in arrangement]
    oriented_arrangement = orient_vectors(arrangement)
    arrangement_matrix = Matrix(F, oriented_arrangement)
    codim_two_flats = get_codim_two_flats(oriented_arrangement, F)
    num_flats = len(codim_two_flats)
        
    # Setup polynomial ring, "Q" and "lambda".
    # Create variable names. "q_ij" is entry of Q. "l_i" is entry of lambda.
    variable_names = ["q_" + str(j) + str(i) for i in range(d) for j in range(i+1)] + ["l_" + str(i) for i in range(n)]
    S = PolynomialRing(F, variable_names)
    variables = S.gens()
    lambdas = variables[binomial(d+1,2):]
    lambda_matrix = Matrix([[l] for l in lambdas])
    q_vector = variables[:binomial(d+1,2)]
    Q = Matrix(S, d, d, lambda i, j: q_vector[binomial(max(i,j)+1,2)+min(i,j)])

    result = S.ideal([])
    # Ideals we want to saturate with.
    IL = S.ideal(product(lambdas))    
    IQ = S.ideal(Q.determinant())    

    for i in range(num_flats):
        L = codim_two_flats[i]
        if give_status_updates: set_status(name, " {:.2%} ({})".format(i/num_flats, len(L)))

        # Compute skew Gram matrix of flat L.
        R_L = get_skew_gram_matrix(arrangement_matrix[L], Q)
        # Compute subvectro of lambda for flat L.
        lambda_L = lambda_matrix[L]
        
        # Core step: add R_L * lambda_L = 0 to ideal and reduce to Groebner basis.
        I = S.ideal((R_L * lambda_L).rows()) 
        result = S.ideal((result + I).groebner_basis())

        # Saturate with lambda_1 * lambda_2 * ... * lambda_n = 0.
        result = result.saturation(IL)[0]
    result = result.saturation(IQ)[0]

    if give_status_updates:
        remove_status(name)

    return result

def compute_inscribed_belt_polytope_ideal(arrangement, F, name = None):
    """
    Returns the ideal "J'_Arr". 
    "arrangement" is a list of normal vectors of an realization of "Arr".
    
    "F" is the field of definition of "Arr"
    
    "name" is optional. If given, the function will frequently print
    status updates when called from "compute_inscribed_belt_polytope_ideal"
    in "parallel.sage". WARNING: This will potentially break on non-UNIX shells 
    (i.e. Windows environments or Jupyter notebooks, we have not tested this.)
    """
    give_status_updates = (name != None)

    if give_status_updates: set_status(name, " Setup")

    d = len(arrangement[0])
    k = len(arrangement)

    # Setup arrangement and compute flats of codimension 2:
    arrangement = [vector(F, v) for v in arrangement]
    oriented_arrangement = orient_vectors(arrangement)
    arrangement_matrix = Matrix(F, oriented_arrangement)
    codim_two_flats = get_codim_two_flats(oriented_arrangement, F)
    num_flats = len(codim_two_flats)
    
    # Setup polynomial ring and "Q".
    # Create variable names. "q_ij" is entry of Q.
    variable_names = ["q_" + str(j) + str(i) for i in range(d) for j in range(i+1)]
    S = PolynomialRing(F, variable_names)
    q_vector = S.gens()
    Q = Matrix(S, d, d, lambda i, j: q_vector[binomial(max(i,j)+1,2)+min(i,j)])

    result = S.ideal([])
    IQ = S.ideal(Q.determinant()) # Ideal we want to saturate with.

    for i in range(num_flats):
        L = codim_two_flats[i]
        if give_status_updates: set_status(name, " {:.2%} ({})".format(i/num_flats, len(L)))
        if len(L) % 2 == 1: continue # The pfaffian of odd sized matrizes is always 0. 

        # Compute skew Gram matrix of flat L.
        R_L = get_skew_gram_matrix(arrangement_matrix[L], Q)
        
        # Core step: add pf(R_L) = 0 to ideal and reduce to Groebner basis.
        I = S.ideal([R_L.pfaffian()]) 
        result = S.ideal((result + I).groebner_basis())

        # Saturate with det(Q) = 0.
        result = result.saturation(IQ)[0]

    if give_status_updates:
        remove_status(name)

    return result


==> code/list.sage <==
F2.<sqrt2> = QuadraticField(2)
F3.<sqrt3> = QuadraticField(3)
F5.<tau>   = NumberField((2*x-1)^2 - 5, embedding=1.61803398874989)
K1.<rho>   = NumberField(x^3 - 3*x - 25, embedding=3.26463299874008)
K2.<gamma> = NumberField(x^4 - 3*x^3 + 3*x^2 - 3*x + 1, embedding=0.4643126132)

def R(n, names=None):
    k.<a> = CyclotomicField(n)
    return NumberField((a + 1/a).minpoly(), names=names, embedding=(2*cos(2*pi/i)).n())

R7.<r7> = R(7)
R9.<r9> = R(9)
R11.<r11> = R(11)
R13.<r13> = R(13)
R14.<r14> = R(14)
R15.<r15> = R(15)
R16.<r16> = R(16)
R17.<r17> = R(17)
R18.<r18> = R(18)

def type_a(d):
    Z = identity_matrix(d).columns()
    Z = Z + [ Z[i] - Z[j] for i,j in Subsets(range(d),2) ]
    return ("A"+str(d), QQ, Z)

def type_dprime(d, r):
    Z  = identity_matrix(d).columns()
    Z1 = Z[:r]
    Z2 = [ Z[i] - Z[j] for i,j in Subsets(range(d),2) ]
    Z3 = [ Z[i] + Z[j] for i,j in Subsets(range(d),2) ]
    name = "D"+str(d)+"_"+str(r)
    if d == r: name = "B"+str(d)
    if r == 0: name = "D"+str(d)
    return (name, QQ, Z1 + Z2 + Z3)

SimplicialArrangements = [
type_a(3),
type_dprime(3, 1),
type_dprime(3, 2),
type_dprime(3, 3),
("A_3(10,3)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (1, 0, 0), (1, 0, 1), (1, 0, 2), (1, 1, 1), (1, 1, 2), (1, 1, 3)]),
("A_3(10,2)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (1, 0, 0), (1, 0, 1), (1, 1, 0), (1, 1, 1), (1, 1, 2), (1, 2, 2)]),
("A_3(10,1)", F5,  [(2*tau + 1, 2*tau, 1*tau), (2*tau + 2, 2*tau + 1, 1*tau + 1), (1, 1, 1), (1*tau + 1, 1*tau + 1, 1*tau), (2*tau, 2*tau, 1*tau), (1*tau + 1, 1*tau + 1, 1), (1, 1, 0), (0, 1, 0), (1, 0, 0), (1*tau + 1, 1*tau, 1*tau)]),
("A_3(11,1)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (1, 0, 0), (1, 0, 1), (1, 0, 2), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 2, 3)]),
("A_3(12,2)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (1, 0, 0), (1, 0, 1), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 2, 3), (1, 2, 4)]),
("A_3(12,3)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (1, 0, 0), (1, 0, 1), (1, 0, 2), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 2, 2), (1, 2, 3)]),
("A_3(12,1)", QQ,  [(1, 1, 0), (1, 1, -1), (2, 2, -3), (1, 1, -2), (1, 1, -3), (2, 4, -3), (1, 2, -2), (1, 3, -1), (1, 3, -3), (0, 0, 1), (0, 2, -1), (0, 1, 0)]),
("A_3(13,1)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (0, 2, 3), (1, 0, 0), (1, 0, 1), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 2, 3), (1, 2, 4)]),
("A_3(13,3)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (1, 0, 0), (1, 0, 1), (1, 0, 2), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 1, 4), (1, 2, 4)]),
("A_3(13,2)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (1, 0, 0), (1, 0, 1), (1, 0, 2), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 2, 2), (1, 2, 3), (1, 2, 4)]),
("A_3(13,4)", F5,  [(2*tau + 2, 1*tau + 2, 1*tau + 1), (4*tau + 2, 3*tau + 1, 1*tau + 1), (2*tau + 2, 1*tau + 2, 1), (3*tau + 1, 2*tau + 1, 1*tau), (2*tau + 1, 2*tau, 1*tau), (2*tau + 2, 2*tau + 1, 1*tau), (2*tau, 2*tau, 1*tau), (1*tau + 1, 1*tau + 1, 1), (1, 1, 0), (0, 1, 0), (1*tau + 1, 1, 0), (2*tau + 2, 1*tau + 1, 1), (3*tau + 1, 2*tau, 1*tau)]),
("A_3(14,2)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (1, 0, 0), (1, 0, 1), (1, 0, 2), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 1, 4), (1, 2, 3), (1, 2, 4)]),
# Takes too long, but we know the answer: ("A_3(14,1)", R7,  [(0, 1, 0), (1, 0, 0), (1, -1, 0), (1, -1*r7^2 - 1*r7, 0), (1, 1*r7, 0), (1, -1*r7^2 + 1, 0), (1, -1*r7^2, 0), (1, 1, -1), (0, 1, -1), (1, -1*r7^2 - 1*r7 + 1, 1*r7^2 + 1*r7 - 2), (1, -2*r7^2 + 1, 1*r7^2 - 1), (1, -2*r7^2 - 2*r7 + 2, 1*r7^2 + 1*r7 - 2), (0, 1, 3/7*r7^2 + 2/7*r7 - 9/7), (1, 1*r7 + 1, -1)]),
("A_3(14,4)", F5,  [(1*tau + 1, 1*tau, 0), (2*tau + 1, 2*tau, 1*tau), (2*tau + 2, 2*tau + 1, 1*tau + 1), (2*tau + 2, 2*tau + 1, 1*tau), (1, 1, 1), (1*tau + 1, 1*tau + 1, 1*tau), (2*tau, 2*tau, 1*tau), (1*tau + 1, 1*tau + 1, 1), (1, 1, 0), (0, 0, 1), (0, 1, 0), (0, 1, 1), (1, 0, 0), (1*tau + 1, 1*tau, 1*tau)]),
("A_3(14,3)", F5,  [(2*tau + 2, 1*tau + 2, 1*tau + 1), (4*tau + 2, 3*tau + 1, 1*tau + 1), (2*tau + 2, 1*tau + 2, 1), (3*tau + 1, 2*tau + 1, 1*tau), (2*tau + 1, 2*tau, 1*tau), (2*tau + 2, 2*tau + 1, 1*tau), (2*tau, 2*tau, 1*tau), (1*tau + 1, 1*tau + 1, 1), (1, 1, 0), (0, 1, 0), (1, 0, 0), (1*tau + 1, 1, 0), (2*tau + 2, 1*tau + 1, 1), (3*tau + 1, 2*tau, 1*tau)]),
("H3", F5,  [(2*tau + 1, 1*tau + 1, 1*tau), (2*tau + 2, 1*tau + 2, 1*tau + 1), (3*tau + 1, 2*tau + 1, 1*tau + 1), (2*tau + 1, 2*tau, 1*tau), (2*tau + 2, 2*tau + 1, 1*tau + 1), (1, 1, 1), (1*tau + 1, 1*tau + 1, 1*tau), (2*tau, 2*tau, 1*tau), (1*tau + 1, 1*tau + 1, 1), (1, 1, 0), (0, 1, 0), (1, 0, 0), (1*tau + 1, 1, 1), (2*tau, 1*tau, 1*tau), (1*tau + 1, 1*tau, 1*tau)]),
("A_3(15,2)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (1, 0, 0), (1, 0, 1), (1, 0, 2), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 1, 4), (1, 2, 3), (1, 2, 4), (1, 2, 5)]),
("A_3(15,4)", F5,  [(2*tau + 1, 1*tau + 1, 1), (2*tau + 2, 1*tau + 2, 1*tau + 1), (4*tau + 2, 3*tau + 1, 1*tau + 1), (2*tau + 2, 1*tau + 2, 1), (3*tau + 1, 2*tau + 1, 1*tau), (2*tau + 1, 2*tau, 1*tau), (2*tau + 2, 2*tau + 1, 1*tau), (2*tau, 2*tau, 1*tau), (1*tau + 1, 1*tau + 1, 1), (1, 1, 0), (0, 1, 0), (1, 0, 0), (1*tau + 1, 1, 0), (2*tau + 2, 1*tau + 1, 1), (3*tau + 1, 2*tau, 1*tau)]),
("A_3(15,5)", K1,  [(0, 0, 1), (0, 1, 1/9*rho^2 - 2/9*rho - 8/9), (1, -1, -1), (1, -1, 0), (1, 0, -1), (1, -1/9*rho^2 - 4/9*rho - 13/9, -1), (1, 1/9*rho^2 + 4/9*rho + 4/9, -1/9*rho^2 - 4/9*rho - 13/9), (1, 0, 1/9*rho^2 - 2/9*rho - 17/9), (1, -1/9*rho^2 - 4/9*rho - 13/9, 1/9*rho^2 + 1/9*rho - 2/9), (1, 1/9*rho^2 + 4/9*rho + 4/9, -1/3*rho - 5/3), (1, 1/9*rho^2 + 4/9*rho + 4/9, -1/3*rho - 2/3), (1, -1/9*rho^2 - 1/9*rho - 7/9, 1/9*rho^2 - 2/9*rho - 8/9), (0, 1, 1/9*rho^2 + 1/9*rho - 20/9), (1, 1/9*rho^2 + 4/9*rho + 4/9, -1/9*rho^2 - 7/9*rho - 19/9), (1, -1/9*rho^2 - 1/9*rho - 7/9, 1/9*rho^2 - 2/9*rho + 1/9)]),
("A_3(15,3)", QQ,  [(1, 1, 3), (1, 2, 4), (1, 1, 2), (1, 0, 0), (1, 2, 3), (2, 3, 4), (1, 1, 1), (1, 3, 4), (1, 2, 2), (1, 1, 0), (1, 2, 1), (0, 1, 2), (0, 1, 3), (0, 1, 0), (0, 1, 1)]),
("A_3(16,4)", F5,  [(2*tau + 1, 1*tau + 1, 1*tau), (2*tau + 1, 1*tau + 1, 1), (2*tau + 2, 1*tau + 2, 1*tau + 1), (3*tau + 1, 2*tau + 1, 1*tau + 1), (2*tau + 1, 2*tau, 1*tau), (2*tau + 2, 2*tau + 1, 1*tau + 1), (1, 1, 1), (1*tau + 1, 1*tau + 1, 1*tau), (2*tau, 2*tau, 1*tau), (1*tau + 1, 1*tau + 1, 1), (1, 1, 0), (0, 1, 0), (1, 0, 0), (1*tau + 1, 1, 1), (2*tau, 1*tau, 1*tau), (1*tau + 1, 1*tau, 1*tau)]),
("A_3(16,2)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (0, 2, 3), (1, 0, 0), (1, 0, 1), (1, 0, 2), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 1, 4), (1, 2, 3), (1, 2, 4), (1, 2, 5)]),
("A_3(16,3)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (1, 0, 0), (1, 1, 0), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 2, 1), (1, 2, 2), (1, 2, 3), (1, 2, 4), (1, 3, 4), (2, 3, 4)]),
("A_3(16,1)", F2,  [(0, 1, 0), (0, 1, -1), (0, 1, -1/2*sqrt2 - 1), (0, 1, -1*sqrt2 - 1), (0, 1, -1*sqrt2 - 2), (0, 1, -2*sqrt2 - 3), (0, 0, 1), (0, 1, 1*sqrt2 + 1), (1, -1, -1), (1, -1*sqrt2, -1), (1, -1, 0), (1, -2, 0), (1, -1*sqrt2, 1*sqrt2), (1, -1*sqrt2 - 1, 1*sqrt2), (1, -2, 1*sqrt2 + 1), (1, -1*sqrt2 - 1, 1*sqrt2 + 1)]),
("A_3(16,6)", QQ,  [(1, -1, 0), (1, 1, 0), (1, 1, -1), (2, 2, -3), (1, 1, -2), (1, 1, -3), (3, 5, -6), (2, 4, -3), (1, 2, -2), (1, 2, -3), (1, 3, -3), (1, 3, -4), (0, 0, 1), (0, 2, -3), (0, 2, -1), (0, 1, 0)]),
("A_3(16,5)", F5,  [(2*tau + 1, 1*tau + 1, 1*tau), (4*tau + 2, 2*tau + 2, 1*tau + 1), (2*tau + 2, 1*tau + 2, 1*tau + 1), (4*tau + 2, 3*tau + 1, 2*tau), (4*tau + 2, 3*tau + 1, 1*tau + 1), (2*tau + 2, 1*tau + 2, 1), (2*tau + 1, 2*tau, 1*tau), (2*tau + 2, 2*tau + 1, 1*tau + 1), (2*tau + 2, 2*tau + 1, 1*tau), (2*tau, 2*tau, 1*tau), (0, 0, 1), (0, 1, 0), (0, 1, 1), (2*tau, 1*tau, 1*tau), (2*tau + 2, 1*tau + 1, 1*tau), (2*tau + 2, 1*tau + 1, 1)]),
("A_3(16,7)", QQ,  [(1, -1, 1), (1, -1, 0), (1, 1, 0), (1, 1, -1), (2, 2, -3), (1, 1, -2), (1, 1, -3), (2, 4, -3), (1, 2, -2), (1, 3, -1), (1, 3, -3), (1, 3, -4), (0, 0, 1), (0, 2, -3), (0, 2, -1), (0, 1, 0)]),
("A_3(17,2)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (0, 1, 4), (1, 0, 0), (1, 0, 1), (1, 0, 2), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 1, 4), (1, 1, 5), (1, 2, 4), (1, 2, 5), (1, 2, 6)]),
("A_3(17,4)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (0, 2, 3), (1, 0, 0), (1, 0, 1), (1, 0, 2), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 1, 4), (1, 2, 3), (1, 2, 4), (1, 2, 5), (2, 2, 5)]),
("A_3(17,3)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (1, 0, 0), (1, 0, 1), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 2, 2), (1, 2, 3), (1, 2, 4), (1, 2, 5), (1, 3, 5), (2, 3, 5), (2, 3, 6)]),
("A_3(17,1)", F2,  [(0, 1, 0), (0, 1, -1), (0, 1, -1/2*sqrt2 - 1), (0, 1, -1*sqrt2 - 1), (0, 1, -1*sqrt2 - 2), (0, 1, -2*sqrt2 - 3), (0, 0, 1), (0, 1, 1*sqrt2 + 1), (1, -1, -1), (1, -1*sqrt2, -1), (1, -1, 0), (1, -2, 0), (1, -1/2*sqrt2 - 1, 1/2*sqrt2), (1, -1*sqrt2, 1*sqrt2), (1, -1*sqrt2 - 1, 1*sqrt2), (1, -2, 1*sqrt2 + 1), (1, -1*sqrt2 - 1, 1*sqrt2 + 1)]),
("A_3(17,5)", F5,  [(2*tau, 1*tau, 0), (4*tau + 2, 2*tau + 2, 1*tau + 1), (2*tau + 2, 1*tau + 2, 1*tau + 1), (4*tau + 2, 3*tau + 1, 2*tau), (4*tau + 2, 3*tau + 1, 1*tau + 1), (2*tau + 2, 1*tau + 2, 1), (2*tau + 2, 2*tau + 1, 1*tau + 1), (2*tau + 2, 2*tau + 1, 1*tau), (2*tau, 2*tau, 1*tau), (1, 1, 0), (0, 0, 1), (0, 1, 0), (0, 1, 1), (1, 0, 0), (2*tau, 1*tau, 1*tau), (2*tau + 2, 1*tau + 1, 1*tau), (2*tau + 2, 1*tau + 1, 1)]),
("A_3(17,6)", QQ,  [(1, -1, 0), (1, 1, 0), (1, 1, -1), (2, 2, -3), (1, 1, -2), (1, 1, -3), (3, 5, -6), (2, 4, -3), (1, 2, -2), (1, 2, -3), (1, 3, -1), (1, 3, -3), (1, 3, -4), (0, 0, 1), (0, 2, -3), (0, 2, -1), (0, 1, 0)]),
("A_3(17,7)", F2,  [(1, -1*sqrt2 - 1, 2*sqrt2 + 2), (1, -1*sqrt2 - 2, 2*sqrt2 + 2), (0, 1, 0), (0, 1, -1), (0, 1, -1/2*sqrt2 - 1), (0, 1, -2*sqrt2 - 3), (1, 0, -1*sqrt2 - 2), (1, -1, -1*sqrt2 - 2), (1, -1, -1), (1, -1, 0), (1, -1*sqrt2 - 1, -1), (1, -2, 0), (1, -1/2*sqrt2 - 1, 1/2*sqrt2), (1, -1*sqrt2, 1*sqrt2), (1, -1, 1*sqrt2 + 1), (1, -1*sqrt2 - 1, 1*sqrt2), (1, -1*sqrt2 - 1, 1*sqrt2 + 1)]),
("A_3(17,8)", QQ,  [(1, -1, 1), (1, -1, 0), (1, 1, 0), (1, 1, -1), (2, 2, -3), (1, 1, -2), (1, 1, -3), (2, 4, -3), (1, 2, -2), (1, 3, -1), (1, 3, -3), (1, 3, -4), (0, 0, 1), (1, 5, -4), (0, 2, -3), (0, 2, -1), (0, 1, 0)]),
("A_3(18,7)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (0, 2, 3), (1, 0, 0), (1, 0, 1), (1, 0, 2), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 1, 4), (1, 2, 3), (1, 2, 4), (1, 2, 5), (1, 3, 5), (1, 3, 6)]),
("A_3(18,3)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (1, 0, 0), (1, 0, 1), (1, 1, 0), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 2, 1), (1, 2, 2), (1, 2, 3), (1, 2, 4), (1, 3, 3), (1, 3, 4), (2, 3, 4)]),
("A_3(18,1)", R9,  [(0, 1, 0), (1, 0, 0), (1, -1, 0), (1, -2/3*r9^2 - 1/3*r9 + 1/3, 0), (1, -1*r9^2 - 1*r9, 0), (1, 1*r9, 0), (1, -1/3*r9^2 + 1/3*r9 - 1/3, 0), (1, -1*r9^2 + 1, 0), (1, -1*r9^2, 0), (1, 1, -1), (0, 1, -1), (1, 1*r9^2 - 4, -1*r9^2 + 3), (1, -2*r9^2 + 3, 1*r9^2 - 2), (1, -1*r9^2 - 2/3*r9 + 4/3, 1/3*r9^2 + 1/3*r9 - 1), (1, -2*r9^2 + 2, 1*r9^2 - 2), (1, -1*r9 - 3, -1*r9^2 + 3), (0, 1, 3/19*r9^2 + 2/19*r9 - 14/19), (1, 1*r9 + 1, -1)]),
("A_3(18,2)", QQ,  [(1, 2, 4), (2, 3, 6), (1, 1, 2), (1, 0, 0), (1, 2, 3), (1, 1, 1), (1, 2, 2), (1, 1, 0), (0, 1, 2), (0, 1, 3), (0, 1, 4), (0, 1, 0), (0, 1, 1), (1, 2, 6), (1, 1, 4), (1, 2, 5), (1, 3, 6), (1, 1, 3)]),
("A_3(18,4)", F5,  [(2*tau, 1*tau, 0), (4*tau + 2, 2*tau + 2, 1*tau + 1), (2*tau + 2, 1*tau + 2, 1*tau + 1), (4*tau + 2, 3*tau + 1, 2*tau), (4*tau + 2, 3*tau + 1, 1*tau + 1), (2*tau + 2, 1*tau + 2, 1), (2*tau + 1, 2*tau, 1*tau), (2*tau + 2, 2*tau + 1, 1*tau + 1), (2*tau + 2, 2*tau + 1, 1*tau), (2*tau, 2*tau, 1*tau), (1, 1, 0), (0, 0, 1), (0, 1, 0), (0, 1, 1), (1, 0, 0), (2*tau, 1*tau, 1*tau), (2*tau + 2, 1*tau + 1, 1*tau), (2*tau + 2, 1*tau + 1, 1)]),
("A_3(18,5)", F5,  [(2*tau, 1*tau, 0), (4*tau + 2, 2*tau + 2, 1*tau + 1), (2*tau + 2, 1*tau + 2, 1*tau + 1), (4*tau + 2, 3*tau + 1, 2*tau), (4*tau + 2, 3*tau + 1, 1*tau + 1), (2*tau + 2, 1*tau + 2, 1), (2*tau + 2, 2*tau + 1, 1*tau + 1), (2*tau + 2, 2*tau + 1, 1*tau), (1, 1, 1), (2*tau, 2*tau, 1*tau), (1, 1, 0), (0, 0, 1), (0, 1, 0), (0, 1, 1), (1, 0, 0), (2*tau, 1*tau, 1*tau), (2*tau + 2, 1*tau + 1, 1*tau), (2*tau + 2, 1*tau + 1, 1)]),
("A_3(18,6)", QQ,  [(1, -1, 1), (1, -1, 0), (1, 1, 0), (1, 1, -1), (2, 2, -3), (1, 1, -2), (1, 1, -3), (3, 5, -6), (2, 4, -3), (1, 2, -2), (1, 2, -3), (1, 3, -1), (1, 3, -3), (1, 3, -4), (0, 0, 1), (0, 2, -3), (0, 2, -1), (0, 1, 0)]),
("A_3(18,8)", QQ,  [(1, 2, 4), (1, 0, 1), (1, 2, 3), (1, 3, 4), (2, 3, 4), (1, 0, 0), (1, 1, 1), (1, 2, 2), (1, 3, 3), (1, 1, 0), (1, 2, 1), (0, 2, 3), (0, 1, 2), (0, 1, 3), (0, 0, 1), (0, 1, 0), (0, 1, 1), (1, 1, 3)]),
("A_3(19,1)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (0, 1, 4), (1, 0, 0), (1, 1, 0), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 1, 4), (1, 2, 2), (1, 2, 3), (1, 2, 4), (1, 2, 5), (1, 2, 6), (1, 3, 6), (2, 3, 6)]),
("A_3(19,3)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (0, 2, 3), (1, 0, 0), (1, 1, 0), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 2, 2), (1, 2, 3), (1, 2, 4), (1, 3, 3), (1, 3, 4), (1, 3, 5), (1, 3, 6), (1, 4, 6)]),
("A_3(19,4)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (0, 1, 4), (1, 0, 0), (1, 0, 1), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 1, 4), (1, 2, 3), (1, 2, 4), (1, 2, 5), (1, 2, 6), (1, 3, 6), (1, 3, 7), (2, 3, 7)]),
("A_3(19,5)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (0, 2, 1), (1, 0, 0), (1, 0, 1), (1, 1, 0), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 2, 1), (1, 2, 2), (1, 2, 3), (1, 2, 4), (1, 3, 3), (1, 3, 4), (2, 3, 4)]),
("A_3(19,6)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (0, 2, 3), (1, 0, 0), (1, 0, 1), (1, 1, 0), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 2, 1), (1, 2, 2), (1, 2, 3), (1, 2, 4), (1, 3, 3), (1, 3, 4), (2, 3, 4)]),
("A_3(19,2)", F5,  [(2*tau, 1*tau, 0), (4*tau + 2, 2*tau + 2, 1*tau + 1), (2*tau + 2, 1*tau + 2, 1*tau + 1), (4*tau + 2, 3*tau + 1, 2*tau), (4*tau + 2, 3*tau + 1, 1*tau + 1), (2*tau + 2, 1*tau + 2, 1), (2*tau + 1, 2*tau, 1*tau), (2*tau + 2, 2*tau + 1, 1*tau + 1), (2*tau + 2, 2*tau + 1, 1*tau), (1, 1, 1), (2*tau, 2*tau, 1*tau), (1, 1, 0), (0, 0, 1), (0, 1, 0), (0, 1, 1), (1, 0, 0), (2*tau, 1*tau, 1*tau), (2*tau + 2, 1*tau + 1, 1*tau), (2*tau + 2, 1*tau + 1, 1)]),
("A_3(19,7)", QQ,  [(0, 2, 1), (0, 0, 1), (0, 1, 2), (1, 3, 3), (1, 2, 2), (1, 0, 0), (2, 3, 4), (1, 3, 4), (2, 2, 3), (1, 2, 3), (2, 3, 5), (1, 1, 2), (1, 0, 1), (2, 4, 7), (2, 3, 6), (1, 3, 5), (1, 1, 3), (1, 0, 2), (0, 1, 1)]),
("A_3(20,5)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (0, 1, 4), (0, 2, 3), (0, 2, 5), (1, 0, 0), (1, 0, 1), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 1, 4), (1, 2, 3), (1, 2, 4), (1, 2, 5), (1, 2, 6), (1, 3, 6), (1, 3, 7)]),
("A_3(20,3)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (0, 1, 4), (0, 2, 3), (1, 0, 0), (1, 0, 1), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 1, 4), (1, 2, 3), (1, 2, 4), (1, 2, 5), (1, 2, 6), (1, 3, 6), (1, 3, 7), (2, 3, 7)]),
("A_3(20,4)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (0, 2, 3), (1, 0, 0), (1, 0, 1), (1, 0, 2), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 1, 4), (1, 2, 2), (1, 2, 3), (1, 2, 4), (1, 2, 5), (1, 3, 4), (1, 3, 5), (2, 3, 6)]),
("A_3(20,1)", F5,  [(0, 1, 0), (1, 0, 0), (1, -1, 0), (1, -1*tau, 0), (1, -1*tau - 1, 0), (1, -1*tau + 1, 0), (1, -1/2*tau - 1/2, 0), (1, -2, 0), (1, -2*tau - 1, 0), (1, 1*tau, 0), (1, 1, -1), (0, 1, -1), (1, -1*tau, 1*tau - 1), (1, -1*tau, 1/2*tau - 1/2), (1, -3*tau + 3, 2*tau - 3), (1, -2*tau + 1, 2*tau - 3), (1, -3/2*tau - 1/2, 1/2*tau - 1/2), (1, -3*tau, 1*tau - 1), (0, 1, 1/2*tau - 1), (1, 1*tau + 1, -1)]),
("A_3(20,2)", F5,  [(2*tau, 1*tau, 0), (4*tau + 2, 2*tau + 2, 1*tau + 1), (2*tau + 1, 1*tau + 1, 1), (2*tau + 2, 1*tau + 2, 1*tau + 1), (4*tau + 2, 3*tau + 1, 2*tau), (4*tau + 2, 3*tau + 1, 1*tau + 1), (2*tau + 2, 1*tau + 2, 1), (2*tau + 1, 2*tau, 1*tau), (2*tau + 2, 2*tau + 1, 1*tau + 1), (2*tau + 2, 2*tau + 1, 1*tau), (1, 1, 1), (2*tau, 2*tau, 1*tau), (1, 1, 0), (0, 0, 1), (0, 1, 0), (0, 1, 1), (1, 0, 0), (2*tau, 1*tau, 1*tau), (2*tau + 2, 1*tau + 1, 1*tau), (2*tau + 2, 1*tau + 1, 1)]),
("A_3(21,4)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (0, 1, 4), (0, 2, 3), (0, 2, 5), (1, 0, 0), (1, 0, 1), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 1, 4), (1, 2, 3), (1, 2, 4), (1, 2, 5), (1, 2, 6), (1, 3, 6), (1, 3, 7), (2, 3, 7)]),
("A_3(21,5)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (0, 2, 3), (1, 0, 0), (1, 0, 1), (1, 0, 2), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 1, 4), (1, 2, 2), (1, 2, 3), (1, 2, 4), (1, 2, 5), (1, 3, 4), (1, 3, 5), (1, 3, 6), (2, 3, 6)]),
("A_3(21,3)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (0, 2, 3), (1, 0, 0), (1, 0, 1), (1, 0, 2), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 1, 4), (1, 2, 3), (1, 2, 4), (1, 2, 5), (1, 3, 5), (1, 3, 6), (2, 2, 5), (2, 3, 6), (2, 3, 7)]),
("A_3(21,1)", F5,  [(0, 1, 0), (1, 0, 0), (1, -1, 0), (1, -1*tau, 0), (1, -1*tau - 1, 0), (1, -1*tau + 1, 0), (1, -1/2*tau - 1/2, 0), (1, -2, 0), (1, -2*tau - 1, 0), (1, 1*tau, 0), (1, 1, -1), (0, 1, -1), (1, -1*tau, 1*tau - 1), (1, -1*tau, 1/2*tau - 1/2), (1, -3*tau + 3, 2*tau - 3), (1, -2*tau + 1, 2*tau - 3), (1, -3/2*tau - 1/2, 1/2*tau - 1/2), (1, -3*tau, 1*tau - 1), (0, 1, 1/2*tau - 1), (1, 1*tau + 1, -1), (1, -2*tau, 1*tau - 1)]),
("A_3(21,2)", F5,  [(2*tau, 1*tau, 0), (2*tau + 1, 1*tau + 1, 1*tau), (4*tau + 2, 2*tau + 2, 1*tau + 1), (2*tau + 1, 1*tau + 1, 1), (2*tau + 2, 1*tau + 2, 1*tau + 1), (4*tau + 2, 3*tau + 1, 2*tau), (4*tau + 2, 3*tau + 1, 1*tau + 1), (2*tau + 2, 1*tau + 2, 1), (2*tau + 1, 2*tau, 1*tau), (2*tau + 2, 2*tau + 1, 1*tau + 1), (2*tau + 2, 2*tau + 1, 1*tau), (1, 1, 1), (2*tau, 2*tau, 1*tau), (1, 1, 0), (0, 0, 1), (0, 1, 0), (0, 1, 1), (1, 0, 0), (2*tau, 1*tau, 1*tau), (2*tau + 2, 1*tau + 1, 1*tau), (2*tau + 2, 1*tau + 1, 1)]),
("A_3(21,6)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 2, -1), (1, -1, 0), (1, -1, -2), (1, 0, -1), (1, 3, -4), (1, 3, -1), (1, 1, -1), (1, 1, -2), (1, 1, 0), (1, 2, -2), (0, 2, -3), (1, -1, 1), (1, 2, -3), (1, 1, -3), (1, 3, -3), (3, 5, -6), (1, 5, -4), (2, 4, -3), (2, 2, -3)]),
("A_3(21,7)", K1,  [(0, 0, 1), (0, 1, -1), (1, -1, -1), (1, -1, 1/3*rho - 1/3), (1, 0, -1), (1, 1/9*rho^2 + 1/9*rho - 11/9, -1), (0, 1, -1/3*rho - 2/3), (1, -1, 1/9*rho^2 + 1/9*rho - 11/9), (1, 1/3*rho - 1/3, -1), (0, 1, -1/3*rho + 1/3), (1, 1/3*rho - 4/3, -1), (1, 1/3*rho - 1/3, -1/3*rho - 2/3), (1, 1/3*rho - 1/3, -1/9*rho^2 + 2/9*rho - 10/9), (1, 1/9*rho^2 + 4/9*rho - 5/9, -1/9*rho^2 - 1/9*rho - 16/9), (1, 0, 1/9*rho^2 - 2/9*rho - 8/9), (1, 1/9*rho^2 + 4/9*rho + 4/9, -1/9*rho^2 - 4/9*rho - 22/9), (1, -1/3*rho - 5/3, 1/9*rho^2 + 4/9*rho - 5/9), (1, 1/9*rho^2 + 1/9*rho - 2/9, -2), (1, 1/9*rho^2 + 4/9*rho + 4/9, -1/9*rho^2 - 4/9*rho - 13/9), (1, 1/9*rho^2 + 4/9*rho - 5/9, -1/9*rho^2 - 1/9*rho - 7/9), (1, 1/3*rho - 4/3, -1/9*rho^2 + 2/9*rho - 1/9)]),
("A_3(22,4)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (0, 2, 3), (1, 0, 0), (1, 0, 1), (1, 0, 2), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 1, 4), (1, 2, 2), (1, 2, 3), (1, 2, 4), (1, 2, 5), (1, 3, 4), (1, 3, 5), (2, 2, 5), (2, 3, 5), (2, 3, 6)]),
# Takes too long, but we know the answer: ("A_3(22,1)", R11, [(0, 1, 0), (1, 0, 0), (1, -1, 0), (1, -1*r11^3 - 1*r11^2 + 3*r11 + 1, 0), (1, -1*r11^4 + 3*r11^2 - 1*r11 - 1, 0), (1, -1*r11^2 - 1*r11, 0), (1, 1*r11, 0), (1, 1*r11^4 - 4*r11^2 + 1*r11 + 1, 0), (1, 1*r11^3 - 3*r11 - 1, 0), (1, -1*r11^2 + 1, 0), (1, -1*r11^2, 0), (1, 1, -1), (0, 1, -1), (1, 1*r11^4 + 1*r11^3 - 4*r11^2 - 3*r11 + 2, -1*r11^4 - 1*r11^3 + 4*r11^2 + 3*r11 - 3), (1, 2*r11^3 - 6*r11 - 1, -1*r11^3 + 3*r11), (1, -1*r11^4 - 1*r11^3 + 2*r11^2 + 2*r11 + 2, 1*r11^4 - 3*r11^2 + 1*r11 - 1), (1, -3*r11^4 - 2*r11^3 + 11*r11^2 + 5*r11 - 8, 3*r11^4 + 2*r11^3 - 12*r11^2 - 5*r11 + 9), (1, -2*r11^4 + 6*r11^2 - 2*r11, 1*r11^4 - 3*r11^2 + 1*r11 - 1), (1, 1*r11^3 - 1*r11^2 - 3*r11, -1*r11^3 + 3*r11), (1, 1*r11^4 + 1*r11^3 - 5*r11^2 - 4*r11 + 3, -1*r11^4 - 1*r11^3 + 4*r11^2 + 3*r11 - 3), (0, 1, -6/43*r11^4 - 7/43*r11^3 + 30/43*r11^2 + 23/43*r11 - 50/43), (1, 1*r11 + 1, -1)]),
("A_3(22,3)", F5,  [(2*tau + 1, 1*tau + 1, 1*tau), (2*tau + 1, 1*tau + 1, 1), (2*tau + 2, 1*tau + 2, 1*tau + 1), (3*tau + 3, 2*tau + 2, 1*tau + 1), (1*tau + 1, 1*tau, 0), (2*tau + 2, 1*tau + 2, 1), (2*tau + 1, 2*tau, 1*tau), (2*tau + 2, 2*tau + 1, 1*tau + 1), (2*tau + 2, 2*tau + 1, 1*tau), (1, 1, 1), (1*tau + 1, 1*tau + 1, 1*tau), (1*tau + 1, 1*tau + 1, 1), (1, 1, 0), (0, 0, 1), (0, 1, 0), (0, 1, 1), (1, 0, 0), (1*tau + 1, 1, 1), (1*tau + 1, 1, 0), (2*tau + 2, 1*tau + 1, 1*tau), (1*tau + 1, 1*tau, 1*tau), (2*tau + 2, 1*tau + 1, 1)]),
("A_3(22,2)", QQ,  [(0, 2, 1), (0, 0, 1), (0, 1, 3), (0, 1, 2), (1, 2, 1), (1, 3, 3), (1, 2, 2), (1, 0, 0), (2, 3, 4), (1, 3, 4), (2, 2, 3), (1, 2, 3), (2, 3, 5), (1, 1, 2), (1, 0, 1), (2, 4, 7), (2, 3, 6), (1, 3, 5), (1, 1, 3), (1, 0, 2), (1, 1, 4), (0, 1, 1)]),
("A_3(22,5)", F5,  [(1, 3/2*tau - 1/2, -1*tau), (1, 3/2*tau - 1/2, -1/2*tau - 1), (0, 0, 1), (0, 1, 1/5*tau - 3/5), (0, 1, 0), (1, -1, -1), (1, -1, -1/2*tau - 1/2), (1, -1/2*tau + 1/2, -1), (1, -1/2*tau + 1/2, -1/2*tau - 1/2), (1, 1/2*tau - 1/2, -1/2*tau - 1/2), (1, -1*tau + 2, -1/2*tau - 1/2), (1, 1/2*tau - 1/2, -2/5*tau - 4/5), (1, -1*tau + 2, 1*tau - 3), (1, 3/4*tau - 3/4, -1/2*tau - 1/2), (1, 3/4*tau - 3/4, -1/4*tau - 1), (1, 5/2*tau - 7/2, 1*tau - 3), (1, 5/2*tau - 7/2, -3/2*tau + 1), (1, 1/2*tau, -1/4*tau - 1), (1, 1/2*tau, -3/2*tau + 1), (1, 1/2*tau, -2/5*tau - 4/5), (1, 1/2*tau, -1*tau), (1, 1/2*tau, -1/2*tau - 1)]),
("A_3(23,1)", QQ,  [(0, 2, 1), (0, 0, 1), (0, 1, 3), (0, 1, 2), (1, 2, 1), (1, 3, 3), (1, 2, 2), (1, 0, 0), (2, 3, 4), (1, 3, 4), (2, 2, 3), (1, 2, 3), (2, 3, 5), (1, 1, 2), (1, 0, 1), (2, 4, 7), (2, 3, 6), (1, 3, 5), (1, 2, 4), (1, 1, 3), (1, 0, 2), (1, 1, 4), (0, 1, 1)]),
("A_3(23,2)", F5,  [(1, 3/2*tau - 1/2, -1*tau), (1, 3/2*tau - 1/2, -1/2*tau - 1), (0, 0, 1), (0, 1, 1/5*tau - 3/5), (0, 1, 0), (1, -1, -1), (1, -1, -1/2*tau - 1/2), (1, -1/2*tau + 1/2, -1), (1, -1/2*tau + 1/2, -1/2*tau - 1/2), (1, 1/2*tau - 1/2, -1/2*tau - 1/2), (1, -1*tau + 2, -1/2*tau - 1/2), (1, 1/2*tau - 1/2, -2/5*tau - 4/5), (1, -1*tau + 2, 1*tau - 3), (1, 3/4*tau - 3/4, -1/2*tau - 1/2), (1, 3/4*tau - 3/4, -1/4*tau - 1), (1, 5/2*tau - 7/2, 1*tau - 3), (1, 5/2*tau - 7/2, -3/2*tau + 1), (1, 1/2*tau, -1/4*tau - 1), (1, 1/2*tau, -3/2*tau + 1), (1, 1/2*tau, -2/5*tau - 4/5), (1, 1/2*tau, -3/2), (1, 1/2*tau, -1*tau), (1, 1/2*tau, -1/2*tau - 1)]),
("A_3(24,2)", F2,  [(1, -1*sqrt2 - 2, 1*sqrt2 + 1), (1, -1*sqrt2 - 1, 2*sqrt2 + 2), (1, -1*sqrt2 - 2, 2*sqrt2 + 2), (0, 1, 0), (0, 1, -1), (0, 1, -1/2*sqrt2 - 1), (0, 1, -1*sqrt2 - 1), (0, 1, -1*sqrt2 - 2), (0, 1, -2*sqrt2 - 3), (0, 0, 1), (0, 1, 1*sqrt2 + 1), (1, 0, -1*sqrt2 - 2), (1, -1, -1*sqrt2 - 2), (1, 0, -1), (1, -1, -1), (1, -1*sqrt2, -1), (1, -1, 0), (1, -1*sqrt2 - 1, -1), (1, -2, 0), (1, -1*sqrt2, 1*sqrt2), (1, -1, 1*sqrt2 + 1), (1, -1*sqrt2 - 1, 1*sqrt2), (1, -2, 1*sqrt2 + 1), (1, -1*sqrt2 - 1, 1*sqrt2 + 1)]),
("A_3(24,1)", F3,  [(0, 1, 0), (1, 0, 0), (1, -1, 0), (1, -3/2, 0), (1, -2, 0), (1, -3, 0), (1, 1/2*sqrt3 - 3/2, 0), (1, 1*sqrt3 - 3, 0), (1, -1*sqrt3, 0), (1, -1/2*sqrt3 - 3/2, 0), (1, -1*sqrt3 - 3, 0), (1, 1*sqrt3, 0), (1, 1, -1), (0, 1, -1), (1, -1/3*sqrt3 - 1, 1/3*sqrt3), (1, 2*sqrt3 - 5, -1*sqrt3 + 2), (1, -1/4*sqrt3 - 5/4, 1/4*sqrt3 - 1/4), (1, -5/3*sqrt3 + 1, 2/3*sqrt3 - 1), (1, -2/3*sqrt3 - 1, 2/3*sqrt3 - 1), (1, -3/4*sqrt3 - 5/4, 1/4*sqrt3 - 1/4), (1, 1*sqrt3 - 5, -1*sqrt3 + 2), (1, -4/3*sqrt3 - 3, 1/3*sqrt3), (0, 1, 1/13*sqrt3 - 4/13), (1, 1*sqrt3 + 1, -1)]),
("A_3(24,3)", QQ,  [(0, 2, 1), (0, 0, 1), (0, 1, 3), (0, 1, 2), (1, 2, 1), (1, 3, 3), (1, 2, 2), (1, 1, 1), (1, 0, 0), (2, 3, 4), (1, 3, 4), (2, 2, 3), (1, 2, 3), (2, 3, 5), (1, 1, 2), (1, 0, 1), (2, 4, 7), (2, 3, 6), (1, 3, 5), (1, 2, 4), (1, 1, 3), (1, 0, 2), (1, 1, 4), (0, 1, 1)]),
("A_3(24,4)", F5,  [(1, 3/2*tau - 1/2, -1*tau), (1, 3/2*tau - 1/2, -1/2*tau - 1), (0, 0, 1), (0, 1, 1/5*tau - 3/5), (0, 1, 0), (1, -1, -1), (1, -1, -1/2*tau - 1/2), (1, -1/2*tau + 1/2, -1), (1, -1/2*tau + 1/2, -1/2*tau - 1/2), (1, 1/2*tau - 1/2, -1/2*tau - 1/2), (1, -1*tau + 2, -1/2*tau - 1/2), (1, 1/2*tau - 1/2, -2/5*tau - 4/5), (1, -1*tau + 2, 1*tau - 3), (1, 3/4*tau - 3/4, -1/2*tau - 1/2), (1, 3/4*tau - 3/4, -1/4*tau - 1), (1, 5/2*tau - 7/2, 1*tau - 3), (1, 5/2*tau - 7/2, -3/2*tau + 1), (1, 1/2*tau, -1/2*tau - 1/2), (1, 1/2*tau, -1/4*tau - 1), (1, 1/2*tau, -3/2*tau + 1), (1, 1/2*tau, -2/5*tau - 4/5), (1, 1/2*tau, -3/2), (1, 1/2*tau, -1*tau), (1, 1/2*tau, -1/2*tau - 1)]),
("A_3(25,5)", F2,  [(0, 0, 1), (0, 1, 0), (0, 1, -1), (0, 1, -1/2*sqrt2 - 1), (1, -1, -1), (1, -1, 0), (1, 0, -1), (1, -1*sqrt2, -1), (1, -1*sqrt2 - 2, 1*sqrt2 + 1), (0, 1, 1*sqrt2 + 1), (1, -1, 1*sqrt2 + 1), (1, -1*sqrt2 - 1, 1*sqrt2), (1, 0, -1*sqrt2 - 2), (1, -2, 0), (1, -1*sqrt2, 1*sqrt2), (1, -1*sqrt2 - 2, 2*sqrt2 + 2), (1, -1*sqrt2 - 1, 1*sqrt2 + 1), (1, -2, 1*sqrt2 + 1), (0, 1, -1*sqrt2 - 1), (0, 1, -2*sqrt2 - 3), (0, 1, -1*sqrt2 - 2), (1, -1, -1*sqrt2 - 2), (1, -1*sqrt2 - 1, -1), (1, -1/2*sqrt2 - 1, 1/2*sqrt2), (1, -1*sqrt2 - 1, 2*sqrt2 + 2)]),
("A_3(25,7)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (0, 1, 4), (0, 2, 3), (0, 2, 5), (1, 0, 0), (1, 0, 1), (1, 0, 2), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 1, 4), (1, 1, 5), (1, 2, 3), (1, 2, 4), (1, 2, 5), (1, 2, 6), (1, 2, 7), (1, 3, 6), (1, 3, 7), (1, 3, 8), (2, 3, 8)]),
("A_3(25,4)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (0, 1, 4), (1, 0, 0), (1, 0, 1), (1, 0, 2), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 1, 4), (1, 1, 5), (1, 2, 3), (1, 2, 4), (1, 2, 5), (1, 2, 6), (1, 2, 7), (1, 3, 6), (1, 3, 7), (1, 3, 8), (2, 3, 7), (2, 3, 8), (2, 3, 9)]),
("A_3(25,6)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (0, 2, 1), (1, 0, 0), (1, 0, 1), (1, 0, 2), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 1, 4), (1, 2, 1), (1, 2, 2), (1, 2, 3), (1, 2, 4), (1, 3, 3), (1, 3, 4), (1, 3, 5), (2, 2, 3), (2, 3, 4), (2, 3, 5), (2, 3, 6), (2, 4, 7)]),
("A_3(25,2)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (0, 2, 3), (1, 0, 0), (1, 0, 1), (1, 0, 2), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 1, 4), (1, 2, 2), (1, 2, 3), (1, 2, 4), (1, 2, 5), (1, 3, 4), (1, 3, 5), (1, 3, 6), (2, 2, 5), (2, 3, 5), (2, 3, 6), (2, 3, 7), (2, 4, 7)]),
("A_3(25,1)", F3,  [(0, 1, 0), (1, 0, 0), (1, -1, 0), (1, -3/2, 0), (1, -2, 0), (1, -3, 0), (1, 1/2*sqrt3 - 3/2, 0), (1, 1*sqrt3 - 3, 0), (1, -1*sqrt3, 0), (1, -1/2*sqrt3 - 3/2, 0), (1, -1*sqrt3 - 3, 0), (1, 1*sqrt3, 0), (1, 1, -1), (0, 1, -1), (1, -1/3*sqrt3 - 1, 1/3*sqrt3), (1, 2*sqrt3 - 5, -1*sqrt3 + 2), (1, -1/4*sqrt3 - 5/4, 1/4*sqrt3 - 1/4), (1, -5/3*sqrt3 + 1, 2/3*sqrt3 - 1), (1, -2/3*sqrt3 - 1, 2/3*sqrt3 - 1), (1, -3/4*sqrt3 - 5/4, 1/4*sqrt3 - 1/4), (1, 1*sqrt3 - 5, -1*sqrt3 + 2), (1, -4/3*sqrt3 - 3, 1/3*sqrt3), (0, 1, 1/13*sqrt3 - 4/13), (1, 1*sqrt3 + 1, -1), (1, -1*sqrt3 - 1, 1/2*sqrt3 - 1/2)]),
("A_3(25,8)", F5,  [(0, 0, 1), (0, 1, 0), (1, -1, -1), (1, -1, -1/2*tau - 1/2), (1, -1*tau + 2, 1*tau - 3), (0, 1, 1/5*tau - 3/5), (1, 1/2*tau - 1/2, -1/2*tau - 1/2), (1, -1*tau + 2, -1/2*tau - 1/2), (1, 1*tau - 3/2, -1/2*tau - 1/2), (1, 1/2*tau, -1/2*tau - 1), (1, 1/2*tau, -1/4*tau - 1), (1, 1/2*tau, -3/2*tau + 1), (1, -1/2*tau + 1/2, -1), (1, 1/2*tau, -1/2*tau - 1/2), (1, -1/2*tau + 1/2, -1/2*tau - 1/2), (1, 3/4*tau - 3/4, -1/2*tau - 1/2), (1, 5/2*tau - 7/2, 1*tau - 3), (1, 1/2*tau, -3/2), (1, 3/2*tau - 1/2, -1/2*tau - 1), (1, 3/4*tau - 3/4, -1/4*tau - 1), (1, 5/2*tau - 7/2, -3/2*tau + 1), (1, 1/2*tau - 1/2, -2/5*tau - 4/5), (1, 1/2*tau, -2/5*tau - 4/5), (1, 3/2*tau - 1/2, -1*tau), (1, 1/2*tau, -1*tau)]),
("A_3(25,3)", F5,  [(2*tau, 1*tau, 0), (4*tau + 2, 2*tau + 2, 1*tau + 1), (2*tau + 2, 1*tau + 2, 1*tau + 1), (3*tau + 3, 2*tau + 2, 1*tau + 1), (4*tau + 2, 3*tau + 1, 2*tau), (3*tau + 1, 2*tau + 1, 1*tau + 1), (4*tau + 2, 3*tau + 1, 1*tau + 1), (1*tau + 1, 1*tau, 0), (2*tau + 2, 1*tau + 2, 1), (3*tau + 1, 2*tau + 1, 1*tau), (2*tau + 2, 2*tau + 1, 1*tau + 1), (2*tau + 2, 2*tau + 1, 1*tau), (1*tau + 1, 1*tau + 1, 1*tau), (2*tau, 2*tau, 1*tau), (1*tau + 1, 1*tau + 1, 1), (0, 0, 1), (0, 1, 0), (0, 1, 1), (1*tau + 1, 1, 1), (2*tau, 1*tau, 1*tau), (1*tau + 1, 1, 0), (2*tau + 2, 1*tau + 1, 1*tau), (1*tau + 1, 1*tau, 1*tau), (2*tau + 2, 1*tau + 1, 1), (3*tau + 1, 2*tau, 1*tau)]),
("A_3(26,4)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (0, 1, 4), (0, 2, 3), (0, 2, 5), (1, 0, 0), (1, 0, 1), (1, 0, 2), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 1, 4), (1, 1, 5), (1, 2, 3), (1, 2, 4), (1, 2, 5), (1, 2, 6), (1, 2, 7), (1, 3, 6), (1, 3, 7), (1, 3, 8), (2, 3, 7), (2, 3, 8)]),
("A_3(26,3)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (0, 1, 4), (0, 2, 3), (1, 0, 0), (1, 0, 1), (1, 0, 2), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 1, 4), (1, 1, 5), (1, 2, 3), (1, 2, 4), (1, 2, 5), (1, 2, 6), (1, 2, 7), (1, 3, 6), (1, 3, 7), (1, 3, 8), (2, 3, 7), (2, 3, 8), (2, 3, 9)]),
# Takes too long, but we know the answer: ("A_3(26,1)", R13, [(0, 1, 0), (1, 0, 0), (1, -1, 0), (1, 1*r13^4 + 1*r13^3 - 4*r13^2 - 3*r13 + 1, 0), (1, -1*r13^5 + 4*r13^3 - 1*r13^2 - 2*r13, 0), (1, 1*r13^5 - 5*r13^3 + 5*r13 - 1, 0), (1, -1*r13^2 - 1*r13, 0), (1, 1*r13, 0), (1, -1*r13^5 + 5*r13^3 - 1*r13^2 - 5*r13 + 1, 0), (1, 1*r13^5 - 4*r13^3 + 2*r13, 0), (1, -1*r13^4 - 1*r13^3 + 3*r13^2 + 3*r13 - 1, 0), (1, -1*r13^2 + 1, 0), (1, -1*r13^2, 0), (1, 1, -1), (0, 1, -1), (1, -1*r13^5 - 1*r13^4 + 5*r13^3 + 4*r13^2 - 6*r13 - 4, 1*r13^5 + 1*r13^4 - 5*r13^3 - 4*r13^2 + 6*r13 + 3), (1, 2*r13^5 - 8*r13^3 + 4*r13 + 1, -1*r13^5 + 4*r13^3 - 2*r13 - 1), (1, -1*r13^5 + 1*r13^4 + 7*r13^3 - 5*r13^2 - 12*r13 + 4, 1*r13^5 - 6*r13^3 + 1*r13^2 + 9*r13 - 3), (1, -1*r13^4 - 1*r13^3 + 2*r13^2 + 3*r13 + 2, 1*r13^2 - 3), (1, -4*r13^5 + 17*r13^3 - 2*r13^2 - 11*r13 - 1, 3*r13^5 - 13*r13^3 + 1*r13^2 + 9*r13 + 1), (1, -2*r13^2 + 4, 1*r13^2 - 3), (1, 1*r13^3 - 1*r13^2 - 4*r13 + 2, 1*r13^5 - 6*r13^3 + 1*r13^2 + 9*r13 - 3), (1, 1*r13^5 - 4*r13^3 - 1*r13^2 + 2*r13 + 1, -1*r13^5 + 4*r13^3 - 2*r13 - 1), (1, -1*r13^5 - 1*r13^4 + 5*r13^3 + 3*r13^2 - 7*r13 - 3, 1*r13^5 + 1*r13^4 - 5*r13^3 - 4*r13^2 + 6*r13 + 3), (0, 1, 9/103*r13^5 - 2/103*r13^4 - 54/103*r13^3 + 30/103*r13^2 + 86/103*r13 - 101/103), (1, 1*r13 + 1, -1)]),
("A_3(26,2)", F5,  [(2*tau, 1*tau, 0), (4*tau + 2, 2*tau + 2, 1*tau + 1), (2*tau + 2, 1*tau + 2, 1*tau + 1), (3*tau + 3, 2*tau + 2, 1*tau + 1), (4*tau + 2, 3*tau + 1, 2*tau), (3*tau + 1, 2*tau + 1, 1*tau + 1), (4*tau + 2, 3*tau + 1, 1*tau + 1), (1*tau + 1, 1*tau, 0), (2*tau + 2, 1*tau + 2, 1), (3*tau + 1, 2*tau + 1, 1*tau), (2*tau + 2, 2*tau + 1, 1*tau + 1), (2*tau + 2, 2*tau + 1, 1*tau), (1*tau + 1, 1*tau + 1, 1*tau), (2*tau, 2*tau, 1*tau), (1*tau + 1, 1*tau + 1, 1), (0, 0, 1), (0, 1, 0), (0, 1, 1), (1, 0, 0), (1*tau + 1, 1, 1), (2*tau, 1*tau, 1*tau), (1*tau + 1, 1, 0), (2*tau + 2, 1*tau + 1, 1*tau), (1*tau + 1, 1*tau, 1*tau), (2*tau + 2, 1*tau + 1, 1), (3*tau + 1, 2*tau, 1*tau)]),
("A_3(27,4)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (0, 1, 4), (0, 2, 3), (0, 2, 5), (1, 0, 0), (1, 0, 1), (1, 0, 2), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 1, 4), (1, 1, 5), (1, 2, 3), (1, 2, 4), (1, 2, 5), (1, 2, 6), (1, 2, 7), (1, 3, 6), (1, 3, 7), (1, 3, 8), (2, 3, 7), (2, 3, 8), (2, 3, 9)]),
("A_3(27,3)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (0, 1, 4), (0, 2, 3), (1, 0, 0), (1, 0, 1), (1, 0, 2), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 1, 4), (1, 1, 5), (1, 2, 3), (1, 2, 4), (1, 2, 5), (1, 2, 6), (1, 2, 7), (1, 3, 6), (1, 3, 7), (1, 3, 8), (2, 2, 5), (2, 3, 7), (2, 3, 8), (2, 3, 9)]),
("A_3(27,2)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (0, 1, 4), (0, 2, 3), (1, 0, 0), (1, 0, 1), (1, 0, 2), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 1, 4), (1, 1, 5), (1, 2, 3), (1, 2, 4), (1, 2, 5), (1, 2, 6), (1, 2, 7), (1, 3, 6), (1, 3, 7), (1, 3, 8), (2, 2, 7), (2, 3, 7), (2, 3, 8), (2, 3, 9)]),
("A_3(27,1)", F5,  [(2*tau, 1*tau, 0), (4*tau + 2, 2*tau + 2, 1*tau + 1), (2*tau + 2, 1*tau + 2, 1*tau + 1), (3*tau + 3, 2*tau + 2, 1*tau + 1), (4*tau + 2, 3*tau + 1, 2*tau), (3*tau + 1, 2*tau + 1, 1*tau + 1), (4*tau + 2, 3*tau + 1, 1*tau + 1), (1*tau + 1, 1*tau, 0), (2*tau + 2, 1*tau + 2, 1), (3*tau + 1, 2*tau + 1, 1*tau), (2*tau + 2, 2*tau + 1, 1*tau + 1), (2*tau + 2, 2*tau + 1, 1*tau), (1*tau + 1, 1*tau + 1, 1*tau), (2*tau, 2*tau, 1*tau), (1*tau + 1, 1*tau + 1, 1), (1, 1, 0), (0, 0, 1), (0, 1, 0), (0, 1, 1), (1, 0, 0), (1*tau + 1, 1, 1), (2*tau, 1*tau, 1*tau), (1*tau + 1, 1, 0), (2*tau + 2, 1*tau + 1, 1*tau), (1*tau + 1, 1*tau, 1*tau), (2*tau + 2, 1*tau + 1, 1), (3*tau + 1, 2*tau, 1*tau)]),
("A_3(28,4)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (0, 1, 4), (0, 2, 3), (0, 2, 5), (1, 0, 0), (1, 0, 1), (1, 0, 2), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 1, 4), (1, 1, 5), (1, 2, 3), (1, 2, 4), (1, 2, 5), (1, 2, 6), (1, 2, 7), (1, 3, 6), (1, 3, 7), (1, 3, 8), (2, 2, 5), (2, 3, 7), (2, 3, 8), (2, 3, 9)]),
("A_3(28,5)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (0, 1, 4), (0, 2, 3), (1, 0, 0), (1, 0, 1), (1, 0, 2), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 1, 4), (1, 1, 5), (1, 2, 3), (1, 2, 4), (1, 2, 5), (1, 2, 6), (1, 2, 7), (1, 3, 6), (1, 3, 7), (1, 3, 8), (2, 2, 5), (2, 3, 7), (2, 3, 8), (2, 3, 9), (2, 4, 9)]),
("A_3(28,6)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (0, 1, 4), (0, 2, 3), (1, 0, 0), (1, 0, 1), (1, 0, 2), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 1, 4), (1, 1, 5), (1, 2, 3), (1, 2, 4), (1, 2, 5), (1, 2, 6), (1, 2, 7), (1, 3, 6), (1, 3, 7), (1, 3, 8), (2, 2, 5), (2, 3, 7), (2, 3, 8), (2, 3, 9), (2, 4, 11)]),
# Takes too long, but we know the answer: ("A_3(28,1)", R14, [(0, 1, 0), (1, 0, 0), (1, -1, 0), (1, -1*r14^2 + 1*r14, 0), (1, -1*r14, 0), (1, -1*r14^2 + 1, 0), (1, -1*r14^2, 0), (1, -1*r14^2 + 2*r14 - 1, 0), (1, -1*r14^2 + 2, 0), (1, -1/2*r14^2, 0), (1, -2, 0), (1, -2*r14 + 1, 0), (1, -1*r14^2 - 1*r14, 0), (1, 1*r14, 0), (1, 1, -1), (0, 1, -1), (1, 1*r14^2 - 1*r14 - 3, -1*r14^2 + 1*r14 + 2), (1, -2*r14^2 + 5, 1*r14^2 - 3), (1, -2*r14 + 2, -1*r14^2 + 3*r14 - 2), (1, -1*r14^2 + 3/2, 1/2*r14^2 - 3/2), (1, 2*r14^2 - 3*r14 - 3, -2*r14^2 + 2*r14 + 3), (1, 2*r14^2 - 2*r14 - 5, -2*r14^2 + 2*r14 + 3), (1, -3/2*r14^2 + 5/2, 1/2*r14^2 - 3/2), (1, 1*r14^2 - 5*r14 + 3, -1*r14^2 + 3*r14 - 2), (1, -2*r14^2 + 3, 1*r14^2 - 3), (1, -2*r14 - 2, -1*r14^2 + 1*r14 + 2), (0, 1, 1/13*r14^2 + 2/13*r14 - 9/13), (1, 1*r14 + 1, -1)]),
("A_3(28,2)", F5,  [(2*tau, 1*tau, 0), (4*tau + 2, 2*tau + 2, 1*tau + 1), (2*tau + 2, 1*tau + 2, 1*tau + 1), (3*tau + 3, 2*tau + 2, 1*tau + 1), (4*tau + 2, 3*tau + 1, 2*tau), (3*tau + 1, 2*tau + 1, 1*tau + 1), (4*tau + 2, 3*tau + 1, 1*tau + 1), (1*tau + 1, 1*tau, 0), (2*tau + 2, 1*tau + 2, 1), (3*tau + 1, 2*tau + 1, 1*tau), (2*tau + 1, 2*tau, 1*tau), (2*tau + 2, 2*tau + 1, 1*tau + 1), (2*tau + 2, 2*tau + 1, 1*tau), (1*tau + 1, 1*tau + 1, 1*tau), (2*tau, 2*tau, 1*tau), (1*tau + 1, 1*tau + 1, 1), (1, 1, 0), (0, 0, 1), (0, 1, 0), (0, 1, 1), (1, 0, 0), (1*tau + 1, 1, 1), (2*tau, 1*tau, 1*tau), (1*tau + 1, 1, 0), (2*tau + 2, 1*tau + 1, 1*tau), (1*tau + 1, 1*tau, 1*tau), (2*tau + 2, 1*tau + 1, 1), (3*tau + 1, 2*tau, 1*tau)]),
("A_3(28,3)", F5,  [(2*tau, 1*tau, 0), (4*tau + 2, 2*tau + 2, 1*tau + 1), (2*tau + 2, 1*tau + 2, 1*tau + 1), (3*tau + 3, 2*tau + 2, 1*tau + 1), (4*tau + 2, 3*tau + 1, 2*tau), (3*tau + 1, 2*tau + 1, 1*tau + 1), (4*tau + 2, 3*tau + 1, 1*tau + 1), (1*tau + 1, 1*tau, 0), (2*tau + 2, 1*tau + 2, 1), (3*tau + 1, 2*tau + 1, 1*tau), (2*tau + 2, 2*tau + 1, 1*tau + 1), (2*tau + 2, 2*tau + 1, 1*tau), (1, 1, 1), (1*tau + 1, 1*tau + 1, 1*tau), (2*tau, 2*tau, 1*tau), (1*tau + 1, 1*tau + 1, 1), (1, 1, 0), (0, 0, 1), (0, 1, 0), (0, 1, 1), (1, 0, 0), (1*tau + 1, 1, 1), (2*tau, 1*tau, 1*tau), (1*tau + 1, 1, 0), (2*tau + 2, 1*tau + 1, 1*tau), (1*tau + 1, 1*tau, 1*tau), (2*tau + 2, 1*tau + 1, 1), (3*tau + 1, 2*tau, 1*tau)]),
("A_3(29,2)", F5,  [(2*tau, 1*tau, 0), (4*tau + 2, 2*tau + 2, 1*tau + 1), (2*tau + 2, 1*tau + 2, 1*tau + 1), (3*tau + 3, 2*tau + 2, 1*tau + 1), (4*tau + 2, 3*tau + 1, 2*tau), (3*tau + 1, 2*tau + 1, 1*tau + 1), (4*tau + 2, 3*tau + 1, 1*tau + 1), (1*tau + 1, 1*tau, 0), (2*tau + 2, 1*tau + 2, 1), (3*tau + 1, 2*tau + 1, 1*tau), (2*tau + 1, 2*tau, 1*tau), (2*tau + 2, 2*tau + 1, 1*tau + 1), (2*tau + 2, 2*tau + 1, 1*tau), (1, 1, 1), (1*tau + 1, 1*tau + 1, 1*tau), (2*tau, 2*tau, 1*tau), (1*tau + 1, 1*tau + 1, 1), (1, 1, 0), (0, 0, 1), (0, 1, 0), (0, 1, 1), (1, 0, 0), (1*tau + 1, 1, 1), (2*tau, 1*tau, 1*tau), (1*tau + 1, 1, 0), (2*tau + 2, 1*tau + 1, 1*tau), (1*tau + 1, 1*tau, 1*tau), (2*tau + 2, 1*tau + 1, 1), (3*tau + 1, 2*tau, 1*tau)]),
("A_3(29,3)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (0, 1, 4), (0, 2, 3), (0, 2, 5), (1, 0, 0), (1, 0, 1), (1, 0, 2), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 1, 4), (1, 1, 5), (1, 2, 3), (1, 2, 4), (1, 2, 5), (1, 2, 6), (1, 2, 7), (1, 3, 6), (1, 3, 7), (1, 3, 8), (2, 2, 5), (2, 2, 7), (2, 3, 7), (2, 3, 8), (2, 3, 9)]),
("A_3(29,4)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (0, 1, 4), (0, 2, 3), (0, 2, 5), (1, 0, 0), (1, 0, 1), (1, 0, 2), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 1, 4), (1, 1, 5), (1, 2, 3), (1, 2, 4), (1, 2, 5), (1, 2, 6), (1, 2, 7), (1, 3, 6), (1, 3, 7), (1, 3, 8), (2, 2, 5), (2, 3, 7), (2, 3, 8), (2, 3, 9), (2, 4, 9)]),
("A_3(29,5)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (0, 1, 4), (0, 2, 3), (0, 2, 5), (1, 0, 0), (1, 0, 1), (1, 0, 2), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 1, 4), (1, 1, 5), (1, 2, 3), (1, 2, 4), (1, 2, 5), (1, 2, 6), (1, 2, 7), (1, 3, 6), (1, 3, 7), (1, 3, 8), (2, 2, 5), (2, 3, 7), (2, 3, 8), (2, 3, 9), (2, 4, 11)]),
# Takes too long, but we know the answer: ("A_3(29,1)", R14, [(0, 1, 0), (1, 0, 0), (1, -1, 0), (1, -1*r14^2 + 1*r14, 0), (1, -1*r14, 0), (1, -1*r14^2 + 1, 0), (1, -1*r14^2, 0), (1, -1*r14^2 + 2*r14 - 1, 0), (1, -1*r14^2 + 2, 0), (1, -1/2*r14^2, 0), (1, -2, 0), (1, -2*r14 + 1, 0), (1, -1*r14^2 - 1*r14, 0), (1, 1*r14, 0), (1, 1, -1), (0, 1, -1), (1, 1*r14^2 - 1*r14 - 3, -1*r14^2 + 1*r14 + 2), (1, -2*r14^2 + 5, 1*r14^2 - 3), (1, -2*r14 + 2, -1*r14^2 + 3*r14 - 2), (1, -1*r14^2 + 3/2, 1/2*r14^2 - 3/2), (1, 2*r14^2 - 3*r14 - 3, -2*r14^2 + 2*r14 + 3), (1, 2*r14^2 - 2*r14 - 5, -2*r14^2 + 2*r14 + 3), (1, -3/2*r14^2 + 5/2, 1/2*r14^2 - 3/2), (1, 1*r14^2 - 5*r14 + 3, -1*r14^2 + 3*r14 - 2), (1, -2*r14^2 + 3, 1*r14^2 - 3), (1, -2*r14 - 2, -1*r14^2 + 1*r14 + 2), (0, 1, 1/13*r14^2 + 2/13*r14 - 9/13), (1, 1*r14 + 1, -1), (1, -2*r14^2 + 4, 1*r14^2 - 3)]),
("A_3(30,2)", F5,  [(2*tau, 1*tau, 0), (4*tau + 2, 2*tau + 2, 1*tau + 1), (2*tau + 1, 1*tau + 1, 1), (2*tau + 2, 1*tau + 2, 1*tau + 1), (3*tau + 3, 2*tau + 2, 1*tau + 1), (4*tau + 2, 3*tau + 1, 2*tau), (3*tau + 1, 2*tau + 1, 1*tau + 1), (4*tau + 2, 3*tau + 1, 1*tau + 1), (1*tau + 1, 1*tau, 0), (2*tau + 2, 1*tau + 2, 1), (3*tau + 1, 2*tau + 1, 1*tau), (2*tau + 1, 2*tau, 1*tau), (2*tau + 2, 2*tau + 1, 1*tau + 1), (2*tau + 2, 2*tau + 1, 1*tau), (1, 1, 1), (1*tau + 1, 1*tau + 1, 1*tau), (2*tau, 2*tau, 1*tau), (1*tau + 1, 1*tau + 1, 1), (1, 1, 0), (0, 0, 1), (0, 1, 0), (0, 1, 1), (1, 0, 0), (1*tau + 1, 1, 1), (2*tau, 1*tau, 1*tau), (1*tau + 1, 1, 0), (2*tau + 2, 1*tau + 1, 1*tau), (1*tau + 1, 1*tau, 1*tau), (2*tau + 2, 1*tau + 1, 1), (3*tau + 1, 2*tau, 1*tau)]),
("A_3(30,3)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (0, 1, 4), (0, 2, 3), (0, 2, 5), (1, 0, 0), (1, 0, 1), (1, 0, 2), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 1, 4), (1, 1, 5), (1, 2, 3), (1, 2, 4), (1, 2, 5), (1, 2, 6), (1, 2, 7), (1, 3, 6), (1, 3, 7), (1, 3, 8), (2, 2, 5), (2, 2, 7), (2, 3, 7), (2, 3, 8), (2, 3, 9), (2, 4, 9)]),
# Takes too long, but we know the answer: ("A_3(30,1)", R15, [(0, 1, 0), (1, 0, 0), (1, -1, 0), (1, 3/5*r15^3 - 1/5*r15^2 - 11/5*r15 - 2/5, 0), (1, -2*r15^3 - 1*r15^2 + 7*r15 + 1, 0), (1, -1/3*r15^3 - 2/3*r15^2 + 1*r15 + 1/3, 0), (1, -1/5*r15^3 - 3/5*r15^2 + 2/5*r15 - 1/5, 0), (1, -1*r15^2 - 1*r15, 0), (1, 1*r15, 0), (1, 1/5*r15^3 - 2/5*r15^2 - 2/5*r15 + 1/5, 0), (1, 1/3*r15^3 - 1/3*r15^2 - 1*r15 - 1/3, 0), (1, 2*r15^3 - 7*r15 - 1, 0), (1, -3/5*r15^3 - 4/5*r15^2 + 11/5*r15 + 2/5, 0), (1, -1*r15^2 + 1, 0), (1, -1*r15^2, 0), (1, 1, -1), (0, 1, -1), (1, 1*r15^3 - 1*r15^2 - 4*r15 + 3, -1*r15^3 + 1*r15^2 + 4*r15 - 4), (1, 2/3*r15^3 - 2/3*r15^2 - 2*r15 + 1/3, -1/3*r15^3 + 1/3*r15^2 + 1*r15 - 2/3), (1, 1*r15^3 - 2/5*r15^2 - 19/5*r15 + 3/5, -2/5*r15^3 + 1/5*r15^2 + 8/5*r15 - 1), (1, 1*r15^3 + 2*r15^2 - 3*r15 - 9, 1*r15^3 - 2*r15^2 - 4*r15 + 8), (1, -7/3*r15^3 - 5/3*r15^2 + 8*r15 + 10/3, 1/3*r15^3 + 2/3*r15^2 - 1*r15 - 7/3), (1, -4/5*r15^3 - 6/5*r15^2 + 3*r15 + 7/5, 1/5*r15^3 + 2/5*r15^2 - 4/5*r15 - 1), (1, -2/3*r15^3 - 4/3*r15^2 + 2*r15 + 8/3, 1/3*r15^3 + 2/3*r15^2 - 1*r15 - 7/3), (1, -1*r15^3 + 1*r15^2 + 4*r15 - 7, 1*r15^3 - 2*r15^2 - 4*r15 + 8), (1, 1/5*r15^3 - 4/5*r15^2 - 6/5*r15 + 4/5, -2/5*r15^3 + 1/5*r15^2 + 8/5*r15 - 1), (1, 1/3*r15^3 - 4/3*r15^2 - 1*r15 + 2/3, -1/3*r15^3 + 1/3*r15^2 + 1*r15 - 2/3), (1, 1*r15^3 - 2*r15^2 - 5*r15 + 4, -1*r15^3 + 1*r15^2 + 4*r15 - 4), (0, 1, -9/61*r15^3 + 13/61*r15^2 + 37/61*r15 - 66/61), (1, 1*r15 + 1, -1)]),
("A_3(31,1)", F5,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (1, 0, 0), (1, 1, 0), (1, 1, 1), (1*tau + 1, 1, 0), (1*tau + 1, 1, 1), (1*tau + 1, 1*tau, 0), (1*tau + 1, 1*tau, 1*tau), (1*tau + 1, 1*tau + 1, 1), (1*tau + 1, 1*tau + 1, 1*tau), (2*tau, 1*tau, 0), (2*tau, 1*tau, 1*tau), (2*tau, 2*tau, 1*tau), (2*tau + 1, 1*tau + 1, 1), (2*tau + 1, 1*tau + 1, 1*tau), (2*tau + 1, 2*tau, 1*tau), (2*tau + 2, 1*tau + 1, 1), (2*tau + 2, 1*tau + 1, 1*tau), (2*tau + 2, 1*tau + 2, 1), (2*tau + 2, 1*tau + 2, 1*tau + 1), (2*tau + 2, 2*tau + 1, 1*tau), (2*tau + 2, 2*tau + 1, 1*tau + 1), (3*tau + 1, 2*tau, 1*tau), (3*tau + 1, 2*tau + 1, 1*tau), (3*tau + 1, 2*tau + 1, 1*tau + 1), (3*tau + 3, 2*tau + 2, 1*tau + 1), (4*tau + 2, 2*tau + 2, 1*tau + 1), (4*tau + 2, 3*tau + 1, 1*tau + 1), (4*tau + 2, 3*tau + 1, 2*tau)]),
("A_3(31,2)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (0, 1, 4), (0, 1, 5), (0, 1, 6), (1, 0, 0), (1, 0, 1), (1, 0, 2), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 1, 4), (1, 1, 5), (1, 1, 6), (1, 1, 7), (1, 2, 4), (1, 2, 5), (1, 2, 6), (1, 2, 7), (1, 2, 8), (1, 2, 9), (1, 2, 10), (1, 3, 9), (1, 3, 10), (1, 3, 11), (2, 3, 10), (2, 3, 11), (2, 3, 12)]),
("A_3(31,3)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (0, 1, 4), (0, 2, 3), (0, 2, 5), (1, 0, 0), (1, 0, 1), (1, 0, 2), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 1, 4), (1, 1, 5), (1, 2, 3), (1, 2, 4), (1, 2, 5), (1, 2, 6), (1, 2, 7), (1, 3, 6), (1, 3, 7), (1, 3, 8), (2, 2, 5), (2, 2, 7), (2, 3, 7), (2, 3, 8), (2, 3, 9), (2, 4, 9), (2, 4, 11)]),
# Takes too long, but we know the answer: ("A_3(32,1)", R16, [(0, 1, 0), (1, 0, 0), (1, -1, 0), (1, -1*r16^2 + 2, 0), (1, -1/2*r16^2, 0), (1, -2, 0), (1, -1*r16^2 + 1, 0), (1, -1*r16^2, 0), (1, 1*r16^3 - 1*r16^2 - 3*r16 + 2, 0), (1, 1*r16^3 - 3*r16 - 2, 0), (1, -1*r16^2 + 1*r16, 0), (1, -1*r16, 0), (1, -1*r16^3 - 1*r16^2 + 3*r16 + 2, 0), (1, -1*r16^3 + 3*r16 - 2, 0), (1, -1*r16^2 - 1*r16, 0), (1, 1*r16, 0), (1, 1, -1), (0, 1, -1), (1, 1/2*r16^3 - 2*r16 - 1, -1/2*r16^3 + 2*r16), (1, 2*r16^3 - 6*r16 - 3, -1*r16^3 + 3*r16 + 1), (1, 2*r16^3 - 3*r16^2 - 7*r16 + 9, -2*r16^3 + 2*r16^2 + 7*r16 - 7), (1, 1/2*r16^3 - 2*r16^2 + 2, -1/2*r16^3 + 1*r16^2 + 1*r16 - 2), (1, -1/2*r16^3 - 1*r16^2 + 3/2*r16 + 2, 1/2*r16^3 + 1/2*r16^2 - 3/2*r16 - 2), (1, 1*r16^3 - 5*r16 + 1, -1*r16^3 + 4*r16 - 1), (1, 1*r16^3 - 4*r16 - 1, -1*r16^3 + 4*r16 - 1), (1, -3/2*r16^3 - 3/2*r16^2 + 9/2*r16 + 4, 1/2*r16^3 + 1/2*r16^2 - 3/2*r16 - 2), (1, 1/2*r16^3 - 2*r16^2 - 1*r16 + 3, -1/2*r16^3 + 1*r16^2 + 1*r16 - 2), (1, 1*r16^3 - 2*r16^2 - 4*r16 + 5, -2*r16^3 + 2*r16^2 + 7*r16 - 7), (1, 1*r16^3 - 1*r16^2 - 3*r16 - 1, -1*r16^3 + 3*r16 + 1), (1, 1/2*r16^3 - 1*r16^2 - 3*r16, -1/2*r16^3 + 2*r16), (0, 1, -5/31*r16^3 + 6/31*r16^2 + 19/31*r16 - 29/31), (1, 1*r16 + 1, -1)]),
# Takes too long, but we know the answer: ("A_3(33,1)", R16, [(0, 1, 0), (1, 0, 0), (1, -1, 0), (1, -1*r16^2 + 2, 0), (1, -1/2*r16^2, 0), (1, -2, 0), (1, -1*r16^2 + 1, 0), (1, -1*r16^2, 0), (1, 1*r16^3 - 1*r16^2 - 3*r16 + 2, 0), (1, 1*r16^3 - 3*r16 - 2, 0), (1, -1*r16^2 + 1*r16, 0), (1, -1*r16, 0), (1, -1*r16^3 - 1*r16^2 + 3*r16 + 2, 0), (1, -1*r16^3 + 3*r16 - 2, 0), (1, -1*r16^2 - 1*r16, 0), (1, 1*r16, 0), (1, 1, -1), (0, 1, -1), (1, 1/2*r16^3 - 2*r16 - 1, -1/2*r16^3 + 2*r16), (1, 2*r16^3 - 6*r16 - 3, -1*r16^3 + 3*r16 + 1), (1, 2*r16^3 - 3*r16^2 - 7*r16 + 9, -2*r16^3 + 2*r16^2 + 7*r16 - 7), (1, 1/2*r16^3 - 2*r16^2 + 2, -1/2*r16^3 + 1*r16^2 + 1*r16 - 2), (1, -1/2*r16^3 - 1*r16^2 + 3/2*r16 + 2, 1/2*r16^3 + 1/2*r16^2 - 3/2*r16 - 2), (1, 1*r16^3 - 5*r16 + 1, -1*r16^3 + 4*r16 - 1), (1, 1*r16^3 - 4*r16 - 1, -1*r16^3 + 4*r16 - 1), (1, -3/2*r16^3 - 3/2*r16^2 + 9/2*r16 + 4, 1/2*r16^3 + 1/2*r16^2 - 3/2*r16 - 2), (1, 1/2*r16^3 - 2*r16^2 - 1*r16 + 3, -1/2*r16^3 + 1*r16^2 + 1*r16 - 2), (1, 1*r16^3 - 2*r16^2 - 4*r16 + 5, -2*r16^3 + 2*r16^2 + 7*r16 - 7), (1, 1*r16^3 - 1*r16^2 - 3*r16 - 1, -1*r16^3 + 3*r16 + 1), (1, 1/2*r16^3 - 1*r16^2 - 3*r16, -1/2*r16^3 + 2*r16), (0, 1, -5/31*r16^3 + 6/31*r16^2 + 19/31*r16 - 29/31), (1, 1*r16 + 1, -1), (1, -2*r16^3 - 2*r16^2 + 6*r16 + 6, 1*r16^3 + 1*r16^2 - 3*r16 - 4)]),
("A_3(34,2)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (0, 2, 3), (1, 0, 0), (1, 0, 1), (1, 0, 2), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 1, 4), (1, 2, 3), (1, 2, 4), (1, 2, 5), (1, 3, 5), (1, 3, 6), (2, 1, 3), (2, 1, 4), (2, 2, 5), (2, 3, 5), (2, 3, 6), (2, 3, 7), (2, 3, 8), (2, 4, 7), (2, 4, 9), (3, 3, 7), (3, 3, 8), (3, 4, 8), (3, 4, 9), (3, 4, 10), (3, 5, 10), (3, 5, 11)]),
# Takes too long, but we know the answer: ("A_3(34,1)", R17, [(0, 1, 0), (1, 0, 0), (1, -1, 0), (1, 1*r17^7 + 1*r17^6 - 6*r17^5 - 5*r17^4 + 9*r17^3 + 5*r17^2 - 1*r17, 0), (1, 1*r17^6 + 1*r17^5 - 5*r17^4 - 4*r17^3 + 5*r17^2 + 2*r17 - 1, 0), (1, -1*r17^5 + 5*r17^3 - 1*r17^2 - 5*r17 + 1, 0), (1, 1*r17^7 - 6*r17^5 + 9*r17^3 - 2*r17, 0), (1, -1*r17^7 + 7*r17^5 - 1*r17^4 - 14*r17^3 + 3*r17^2 + 6*r17 - 1, 0), (1, -1*r17^2 - 1*r17, 0), (1, 1*r17, 0), (1, 1*r17^7 - 7*r17^5 + 1*r17^4 + 14*r17^3 - 4*r17^2 - 6*r17 + 1, 0), (1, -1*r17^7 + 6*r17^5 - 9*r17^3 - 1*r17^2 + 2*r17, 0), (1, 1*r17^5 - 5*r17^3 + 5*r17 - 1, 0), (1, -1*r17^6 - 1*r17^5 + 5*r17^4 + 4*r17^3 - 6*r17^2 - 2*r17 + 1, 0), (1, -1*r17^7 - 1*r17^6 + 6*r17^5 + 5*r17^4 - 9*r17^3 - 6*r17^2 + 1*r17, 0), (1, -1*r17^2 + 1, 0), (1, -1*r17^2, 0), (1, 1, -1), (0, 1, -1), (1, 1*r17^7 + 1*r17^6 - 7*r17^5 - 6*r17^4 + 15*r17^3 + 10*r17^2 - 10*r17 - 5, -1*r17^7 - 1*r17^6 + 7*r17^5 + 6*r17^4 - 15*r17^3 - 10*r17^2 + 10*r17 + 4), (1, -2*r17^7 + 12*r17^5 - 18*r17^3 - 2*r17^2 + 4*r17 + 1, 1*r17^7 - 6*r17^5 + 9*r17^3 + 1*r17^2 - 2*r17 - 1), (1, 2*r17^6 + 1*r17^5 - 12*r17^4 - 4*r17^3 + 17*r17^2 + 2*r17, 1*r17^7 - 1*r17^6 - 7*r17^5 + 7*r17^4 + 13*r17^3 - 12*r17^2 - 3*r17), (1, 1*r17^7 - 6*r17^5 + 1*r17^4 + 10*r17^3 - 5*r17^2 - 5*r17 + 5, -1*r17^7 + 7*r17^5 - 1*r17^4 - 15*r17^3 + 5*r17^2 + 10*r17 - 6), (1, 1*r17^7 + 2*r17^6 - 5*r17^5 - 11*r17^4 + 6*r17^3 + 15*r17^2 - 3*r17 - 4, -1*r17^7 - 1*r17^6 + 6*r17^5 + 6*r17^4 - 10*r17^3 - 10*r17^2 + 5*r17 + 3), (1, -1*r17^7 - 2*r17^6 + 5*r17^5 + 10*r17^4 - 5*r17^3 - 12*r17^2 - 1*r17 + 3, 1*r17^7 + 1*r17^6 - 6*r17^5 - 5*r17^4 + 9*r17^3 + 6*r17^2 - 1*r17 - 2), (1, -5*r17^7 - 2*r17^6 + 34*r17^5 + 9*r17^4 - 69*r17^3 - 7*r17^2 + 41*r17 - 6, 5*r17^7 + 2*r17^6 - 35*r17^5 - 9*r17^4 + 74*r17^3 + 6*r17^2 - 46*r17 + 7), (1, -2*r17^7 - 2*r17^6 + 12*r17^5 + 10*r17^4 - 18*r17^3 - 12*r17^2 + 2*r17 + 2, 1*r17^7 + 1*r17^6 - 6*r17^5 - 5*r17^4 + 9*r17^3 + 6*r17^2 - 1*r17 - 2), (1, 2*r17^7 + 1*r17^6 - 12*r17^5 - 6*r17^4 + 19*r17^3 + 10*r17^2 - 7*r17 - 3, -1*r17^7 - 1*r17^6 + 6*r17^5 + 6*r17^4 - 10*r17^3 - 10*r17^2 + 5*r17 + 3), (1, 1*r17^7 - 7*r17^5 + 1*r17^4 + 15*r17^3 - 6*r17^2 - 10*r17 + 7, -1*r17^7 + 7*r17^5 - 1*r17^4 - 15*r17^3 + 5*r17^2 + 10*r17 - 6), (1, -2*r17^7 + 1*r17^6 + 14*r17^5 - 8*r17^4 - 27*r17^3 + 15*r17^2 + 9*r17 - 1, 1*r17^7 - 1*r17^6 - 7*r17^5 + 7*r17^4 + 13*r17^3 - 12*r17^2 - 3*r17), (1, -1*r17^7 + 6*r17^5 - 9*r17^3 - 2*r17^2 + 2*r17 + 1, 1*r17^7 - 6*r17^5 + 9*r17^3 + 1*r17^2 - 2*r17 - 1), (1, 1*r17^7 + 1*r17^6 - 7*r17^5 - 6*r17^4 + 15*r17^3 + 9*r17^2 - 11*r17 - 4, -1*r17^7 - 1*r17^6 + 7*r17^5 + 6*r17^4 - 15*r17^3 - 10*r17^2 + 10*r17 + 4), (0, 1, -27/577*r17^7 - 8/577*r17^6 + 216/577*r17^5 + 10/577*r17^4 - 583/577*r17^3 + 183/577*r17^2 + 590/577*r17 - 585/577), (1, 1*r17 + 1, -1)]),
("A_3(35,1)", K2,  [(1,0,0), (0,1,0), (0,0,1), (1,1,1), (1,0,1*gamma), (1,1*gamma^3-2*gamma^2+1*gamma-1,0), (0,1,-1*gamma+1), (1,1,-1*gamma+1), (1,-1*gamma+1,-1*gamma+1), (1,1*gamma^2-1*gamma+1,1*gamma), (1,-1*gamma+1,0), (1,-1*gamma+1,1*gamma^2-2*gamma+1), (1,-1*gamma^3+3*gamma^2-3*gamma+2,-1*gamma^3+3*gamma^2-2*gamma+1), (1,1,-1*gamma^2+2*gamma), (1,-1*gamma^3+2*gamma^2-2*gamma+2,1), (1,-1*gamma^3+2*gamma^2-2*gamma+2,-1*gamma^3+2*gamma^2-1*gamma+1), (1,1*gamma^2-1*gamma+1,-1*gamma^3+2*gamma^2-1*gamma+1), (1,1*gamma^2-1*gamma+1,-1*gamma^3+3*gamma^2-2*gamma+1), (1,1/3*(-1*gamma^3+2*gamma^2-2*gamma+3),1/3*(-1*gamma^2+2*gamma+1)), (1,-1*gamma^3+2*gamma^2-1*gamma+1,-1*gamma^2+2*gamma), (0,1,1*gamma^3-2*gamma^2), (1,-1*gamma^3+3*gamma^2-2*gamma+1,-1*gamma^3+1*gamma^2+3*gamma-1), (1,0,-1*gamma^2+2*gamma-1), (1,-1*gamma^3+2*gamma^2-2*gamma+2,1*gamma), (1,-1*gamma^3+1*gamma^2-1*gamma+1,1*gamma), (1,-1*gamma^3+2*gamma^2-2*gamma+2,0), (1,-1*gamma^3+2*gamma^2-1*gamma+1,-1*gamma^2+3*gamma-1), (1,0,-1*gamma^2+3*gamma-1), (0,1,1*gamma^3-2*gamma^2-1*gamma+1), (1,-1*gamma+1,-1*gamma^3+3*gamma^2-2*gamma+1), (1,-1*gamma^3+2*gamma^2-3*gamma+2,-1*gamma^3+3*gamma^2-2*gamma+1), (1,1*gamma^2+1,-1*gamma^2+2*gamma), (1,-1*gamma^3+3*gamma^2-3*gamma+2,-2*gamma^3+5*gamma^2-2*gamma+1), (1,-1*gamma^3+2*gamma^2-1*gamma+1,-1*gamma^3+1*gamma^2+3*gamma-1), (1,-1*gamma^3+1*gamma^2-1*gamma+1,-1*gamma^2+2*gamma)]),
# Takes too long, but we know the answer: ("A_3(36,1)", R18, [(0, 1, 0), (1, 0, 0), (1, -1, 0), (1, -2/3*r18^2 + 1/3*r18 + 1/3, 0), (1, -1*r18^2 + 1*r18, 0), (1, -1*r18, 0), (1, -1/3*r18^2 - 1/3*r18 - 1/3, 0), (1, -1*r18^2 + 1, 0), (1, -1*r18^2, 0), (1, -1*r18^2 + 1*r18 + 1, 0), (1, 1*r18^2 - 2*r18 - 1, 0), (1, -1*r18^2 + 2, 0), (1, -1/2*r18^2, 0), (1, -2, 0), (1, -2*r18^2 + 2*r18 + 1, 0), (1, -1*r18 - 1, 0), (1, -1*r18^2 - 1*r18, 0), (1, 1*r18, 0), (1, 1, -1), (0, 1, -1), (1, -1*r18^2 + 2, 1*r18^2 - 3), (1, 2*r18^2 - 4*r18 - 1, -1*r18^2 + 2*r18), (1, -1*r18^2 + 2, 1/3*r18^2 + 1/3*r18 - 5/3), (1, 4*r18^2 - 2*r18 - 12, -5*r18^2 + 2*r18 + 14), (1, -4*r18^2 + 5*r18 + 3, 3*r18^2 - 4*r18 - 3), (1, -2/3*r18^2 - 1/6*r18 + 5/6, 1/6*r18^2 + 1/6*r18 - 5/6), (1, -2*r18^2 - 1*r18 + 7, 2*r18^2 - 7), (1, -2*r18^2 + 5, 2*r18^2 - 7), (1, -1/2*r18^2 - 1/2*r18 + 1/2, 1/6*r18^2 + 1/6*r18 - 5/6), (1, -5*r18^2 + 6*r18 + 4, 3*r18^2 - 4*r18 - 3), (1, 4*r18^2 - 2*r18 - 13, -5*r18^2 + 2*r18 + 14), (1, -1/3*r18^2 - 4/3*r18 + 2/3, 1/3*r18^2 + 1/3*r18 - 5/3), (1, -2*r18, -1*r18^2 + 2*r18), (1, -2*r18^2 - 1*r18 + 3, 1*r18^2 - 3), (0, 1, 1/3*r18^2 - 4/3), (1, 1*r18 + 1, -1)]),
("A_3(37,3)", QQ,  [(0, 0, 1), (0, 1, 0), (0, 1, 1), (0, 1, 2), (0, 1, 3), (0, 1, 4), (0, 2, 3), (0, 2, 5), (1, 0, 0), (1, 0, 1), (1, 0, 2), (1, 1, 1), (1, 1, 2), (1, 1, 3), (1, 1, 4), (1, 1, 5), (1, 2, 3), (1, 2, 4), (1, 2, 5), (1, 2, 6), (1, 2, 7), (1, 3, 5), (1, 3, 6), (1, 3, 7), (1, 3, 8), (1, 3, 9), (1, 4, 8), (1, 4, 9), (1, 4, 10), (2, 3, 7), (2, 3, 8), (2, 3, 9), (2, 4, 9), (2, 4, 11), (2, 5, 11), (2, 5, 12), (2, 5, 13)]),
# Takes too long, but we know the answer: ("A_3(37,1)", R18, [(0, 1, 0), (1, 0, 0), (1, -1, 0), (1, -2/3*r18^2 + 1/3*r18 + 1/3, 0), (1, -1*r18^2 + 1*r18, 0), (1, -1*r18, 0), (1, -1/3*r18^2 - 1/3*r18 - 1/3, 0), (1, -1*r18^2 + 1, 0), (1, -1*r18^2, 0), (1, -1*r18^2 + 1*r18 + 1, 0), (1, 1*r18^2 - 2*r18 - 1, 0), (1, -1*r18^2 + 2, 0), (1, -1/2*r18^2, 0), (1, -2, 0), (1, -2*r18^2 + 2*r18 + 1, 0), (1, -1*r18 - 1, 0), (1, -1*r18^2 - 1*r18, 0), (1, 1*r18, 0), (1, 1, -1), (0, 1, -1), (1, -1*r18^2 + 2, 1*r18^2 - 3), (1, 2*r18^2 - 4*r18 - 1, -1*r18^2 + 2*r18), (1, -1*r18^2 + 2, 1/3*r18^2 + 1/3*r18 - 5/3), (1, 4*r18^2 - 2*r18 - 12, -5*r18^2 + 2*r18 + 14), (1, -4*r18^2 + 5*r18 + 3, 3*r18^2 - 4*r18 - 3), (1, -2/3*r18^2 - 1/6*r18 + 5/6, 1/6*r18^2 + 1/6*r18 - 5/6), (1, -2*r18^2 - 1*r18 + 7, 2*r18^2 - 7), (1, -2*r18^2 + 5, 2*r18^2 - 7), (1, -1/2*r18^2 - 1/2*r18 + 1/2, 1/6*r18^2 + 1/6*r18 - 5/6), (1, -5*r18^2 + 6*r18 + 4, 3*r18^2 - 4*r18 - 3), (1, 4*r18^2 - 2*r18 - 13, -5*r18^2 + 2*r18 + 14), (1, -1/3*r18^2 - 4/3*r18 + 2/3, 1/3*r18^2 + 1/3*r18 - 5/3), (1, -2*r18, -1*r18^2 + 2*r18), (1, -2*r18^2 - 1*r18 + 3, 1*r18^2 - 3), (0, 1, 1/3*r18^2 - 4/3), (1, 1*r18 + 1, -1), (1, -2/3*r18^2 - 2/3*r18 + 4/3, 1/3*r18^2 + 1/3*r18 - 5/3)]),
("A_3(37,2)", F3,  [(1, 1/2*sqrt3 + 1/2, -1/2*sqrt3 - 1/2), (1, 1/2*sqrt3 + 1, -1/2), (0, 1, 1*sqrt3 + 2), (0, 0, 1), (0, 1, -1*sqrt3 - 2), (0, 1, -1*sqrt3), (0, 1, -1), (0, 1, -1/3*sqrt3), (0, 1, 1*sqrt3 - 2), (0, 1, 0), (0, 1, -1*sqrt3 + 2), (0, 1, 1/3*sqrt3), (0, 1, 1), (1, -1/2*sqrt3 - 1/2, 1/2*sqrt3 + 1/2), (1, -1/2*sqrt3 - 1, 1/2), (1, -1/2, 1/2*sqrt3 + 1), (1, -1/2*sqrt3 - 1, -1/2), (1, -1/2*sqrt3, 1/2), (1, -1/2, 1/2*sqrt3), (1, -1, 0), (1, 1/2, 1/2*sqrt3 + 1), (1, 0, 1), (1, -1/2*sqrt3, -1/2), (1, -1/2*sqrt3 - 1/2, -1/2*sqrt3 - 1/2), (1, 1/2, 1/2*sqrt3), (1, 0, 0), (1, -1/2, -1/2*sqrt3), (1, 1/2*sqrt3 + 1/2, 1/2*sqrt3 + 1/2), (1, 1/2*sqrt3, 1/2), (1, 0, -1), (1, -1/2, -1/2*sqrt3 - 1), (1, 1, 0), (1, 1/2, -1/2*sqrt3), (1, 1/2*sqrt3, -1/2), (0, 1, 1*sqrt3), (1, 1/2, -1/2*sqrt3 - 1), (1, 1/2*sqrt3 + 1, 1/2)]),

# Takes too long, but we know the answer: type_a(4),
type_dprime(4, 0),
type_dprime(4, 1),
type_dprime(4, 2),
# Takes too long, but we know the answer: type_dprime(4, 3),
# Takes too long, but we know the answer: type_dprime(4, 4),
("A_4(15,2)", QQ, [(1, 0, 0, 0), (0, 1, 0, 0), (0, 0, 1, 0), (0, 0, 0, 1), (1, 1, 0, 0), (1, 0, 1, 0), (1, 0, 0, 1), (0, 1, 1, 0), (1, 1, 1, 0), (1, 1, 0, 1), (1, 0, 1, 1), (2, 1, 0, 1), (1, 1, 1, 1), (2, 1, 1, 1), (2, 2, 1, 1), ]),
("A_4(17,1)", QQ, [(1, 0, 0, 0), (0, 1, 0, 0), (0, 0, 1, 0), (0, 0, 0, 1), (1, 1, 0, 0), (1, 0, 1, 0), (1, 0, 0, 1), (2, 1, 0, 0), (1, 1, 1, 0), (1, 1, 0, 1), (1, 0, 1, 1), (2, 1, 1, 0), (2, 1, 0, 1), (1, 1, 1, 1), (2, 1, 1, 1), (3, 1, 1, 1), (3, 2, 1, 1), ]),
("A_4(18,1)", QQ, [(1, 0, 0, 0), (0, 1, 0, 0), (0, 0, 1, 0), (0, 0, 0, 1), (1, 1, 0, 0), (1, 0, 1, 0), (0, 1, 0, 1), (2, 1, 0, 0), (1, 1, 1, 0), (1, 1, 0, 1), (2, 1, 1, 0), (2, 1, 0, 1), (1, 1, 1, 1), (2, 2, 0, 1), (2, 1, 1, 1), (2, 2, 1, 1), (3, 2, 1, 1), (3, 2, 2, 1), ]),
("A_4(21,1)", QQ, [(1, 0, 0, 0), (0, 1, 0, 0), (0, 0, 1, 0), (0, 0, 0, 1), (1, 1, 0, 0), (1, 0, 1, 0), (1, 0, 0, 1), (0, 1, 1, 0), (2, 1, 0, 0), (1, 1, 1, 0), (1, 1, 0, 1), (1, 0, 1, 1), (2, 1, 1, 0), (2, 1, 0, 1), (1, 1, 1, 1), (2, 2, 1, 0), (2, 1, 1, 1), (3, 1, 1, 1), (2, 2, 1, 1), (3, 2, 1, 1), (3, 2, 2, 1), ]),
("A_4(22,1)", QQ, [(1, 0, 0, 0), (0, 1, 0, 0), (0, 0, 1, 0), (0, 0, 0, 1), (1, 1, 0, 0), (1, 0, 1, 0), (0, 1, 0, 1), (2, 1, 0, 0), (2, 0, 1, 0), (1, 1, 1, 0), (1, 1, 0, 1), (2, 1, 1, 0), (2, 1, 0, 1), (1, 1, 1, 1), (3, 1, 1, 0), (2, 2, 0, 1), (2, 1, 1, 1), (3, 1, 1, 1), (2, 2, 1, 1), (3, 2, 1, 1), (4, 2, 1, 1), (4, 2, 2, 1), ]),
("F4", QQ, [(1, 0, 0, 0), (0, 1, 0, 0), (0, 0, 1, 0), (0, 0, 0, 1), (1, 1, 0, 0), (1, 0, 1, 0), (0, 1, 0, 1), (2, 1, 0, 0), (1, 1, 1, 0), (1, 1, 0, 1), (2, 1, 1, 0), (2, 1, 0, 1), (1, 1, 1, 1), (2, 2, 0, 1), (2, 1, 2, 0), (2, 1, 1, 1), (2, 2, 1, 1), (2, 1, 2, 1), (3, 2, 1, 1), (2, 2, 2, 1), (3, 2, 2, 1), (4, 2, 2, 1), (4, 3, 2, 1), (4, 3, 2, 2), ]),
("A_4(25,1)", QQ, [(1, 0, 0, 0), (0, 1, 0, 0), (0, 0, 1, 0), (0, 0, 0, 1), (1, 1, 0, 0), (1, 0, 1, 0), (0, 1, 1, 0), (0, 0, 1, 1), (2, 1, 0, 0), (1, 1, 1, 0), (1, 0, 1, 1), (0, 1, 1, 1), (2, 1, 1, 0), (1, 1, 1, 1), (1, 0, 2, 1), (2, 2, 1, 0), (2, 1, 1, 1), (1, 1, 2, 1), (2, 2, 1, 1), (2, 1, 2, 1), (3, 1, 2, 1), (2, 2, 2, 1), (3, 2, 2, 1), (3, 2, 3, 1), (3, 2, 3, 2), ]),
("A_4(28,2)", QQ, [(1, 0, 0, 0), (0, 1, 0, 0), (0, 0, 1, 0), (0, 0, 0, 1), (1, 1, 0, 0), (1, 0, 1, 0), (0, 0, 1, 1), (2, 1, 0, 0), (2, 0, 1, 0), (1, 1, 1, 0), (1, 0, 1, 1), (2, 1, 1, 0), (2, 0, 1, 1), (1, 1, 1, 1), (3, 1, 1, 0), (2, 1, 1, 1), (2, 0, 2, 1), (3, 2, 1, 0), (3, 1, 1, 1), (2, 1, 2, 1), (3, 2, 1, 1), (3, 1, 2, 1), (4, 1, 2, 1), (3, 2, 2, 1), (4, 2, 2, 1), (5, 2, 2, 1), (5, 2, 3, 1), (5, 2, 3, 2), ]),
("A_4(30,1)", QQ, [(1, 0, 0, 0), (0, 1, 0, 0), (0, 0, 1, 0), (0, 0, 0, 1), (1, 1, 0, 0), (1, 0, 1, 0), (0, 0, 1, 1), (2, 1, 0, 0), (1, 1, 1, 0), (1, 0, 1, 1), (3, 1, 0, 0), (2, 1, 1, 0), (1, 1, 1, 1), (3, 2, 0, 0), (3, 1, 1, 0), (2, 1, 1, 1), (3, 2, 1, 0), (3, 1, 1, 1), (2, 1, 2, 1), (4, 2, 1, 0), (3, 2, 1, 1), (3, 1, 2, 1), (4, 2, 1, 1), (3, 2, 2, 1), (4, 2, 2, 1), (5, 2, 2, 1), (5, 3, 2, 1), (6, 3, 2, 1), (6, 3, 3, 1), (6, 3, 3, 2), ]),
("A_4(27,1)", F5, [(1,0,0,0),(0,1,0,0),(0,1,1,0),(0,0,1,0),(0,1,1,1),(0,0,1,1),(0,0,0,1),(1,1,0,0),(1,1,1,1),(1,tau,0,0),(tau,1,0,0),(1,tau,tau,tau),(tau,1,1,0),(tau,1 +tau,1,0),(tau,1,1,1),(tau,1 +tau,tau,tau),(1 +tau,1 +tau,1,0),(tau,1 +tau,1,1),(1 +tau,1 +tau,tau,tau),(tau,1 +tau,1 +tau,tau),(1 +tau,1 +tau,1,1),(1 +tau,2*tau,tau,tau),(1 +tau,2*tau,tau,1),(tau,tau,tau,1),(tau,1 +tau,tau,1),(1 +tau,1 +tau,tau,1),(tau,2,3-tau,1)]),
("A_4(28,1)", F5, [(1,0,0,0),(0,1,0,0),(0,1,1,0),(0,0,1,0),(0,1,1,1),(0,0,1,1),(0,0,0,1),(1,1,0,0),(1,1,1,1),(1,tau,0,0),(tau,1,0,0),(1,tau,tau,tau),(tau,1,1,0),(tau,1 +tau,1,0),(tau,1,1,1),(tau,1 +tau,tau,tau),(1 +tau,1 +tau,1,0),(tau,1 +tau,1,1),(1 +tau,1 +tau,tau,tau),(tau,1 +tau,1 +tau,tau),(1 +tau,1 +tau,1,1),(1 +tau,2*tau,tau,tau),(1 +tau,2*tau,tau,1),(tau,tau,tau,1),(tau,1 +tau,tau,1),(1 +tau,1 +tau,tau,1),(tau,2,3-tau,1),(2 + 3*tau,2 + 4*tau,1 + 3*tau,1 +tau)]),
("A_4(32,1)", QQ, [(1, 0, 0, 0), (0, 1, 0, 0), (0, 0, 1, 0), (0, 0, 0, 1), (1, 1, 0, 0), (1, 0, 1, 0), (0, 0, 1, 1), (2, 1, 0, 0), (2, 0, 1, 0), (1, 1, 1, 0), (1, 0, 1, 1), (3, 1, 0, 0), (2, 1, 1, 0), (2, 0, 1, 1), (1, 1, 1, 1), (3, 1, 1, 0), (2, 1, 1, 1), (2, 0, 2, 1), (4, 1, 1, 0), (3, 1, 1, 1), (2, 1, 2, 1), (4, 2, 1, 0), (4, 1, 1, 1), (3, 1, 2, 1), (4, 2, 1, 1), (4, 1, 2, 1), (5, 1, 2, 1), (4, 2, 2, 1), (5, 2, 2, 1), (6, 2, 2, 1), (6, 2, 3, 1), (6, 2, 3, 2)]),
("A_4(32,2)", QQ, [(1, 0, 0, 0), (0, 1, 0, 0), (0, 0, 1, 0), (0, 0, 0, 1), (1, 1, 0, 0), (1, 0, 1, 0), (0, 1, 0, 1), (2, 1, 0, 0), (2, 0, 1, 0), (1, 1, 1, 0), (1, 1, 0, 1), (2, 1, 1, 0), (2, 1, 0, 1), (1, 1, 1, 1), (3, 1, 1, 0), (2, 2, 1, 0), (2, 2, 0, 1), (2, 1, 1, 1), (3, 2, 1, 0), (3, 1, 1, 1), (2, 2, 1, 1), (4, 2, 1, 0), (3, 2, 1, 1), (4, 2, 1, 1), (3, 3, 1, 1), (4, 3, 1, 1), (4, 2, 2, 1), (5, 3, 1, 1), (4, 3, 2, 1), (5, 3, 2, 1), (6, 3, 2, 1), (6, 4, 2, 1)]),
("H4", F5, [(0, 1, -tau + 1, tau), (0, tau - 1, tau, 1), (tau - 1, -tau, 0, -1), (1, 1, 1, -1), (0, tau - 1, -tau, 1), (1, 1, -1, 1), (1, -1, 1, -1), (tau - 1, 0, 1, tau), (0, 0, 2, 0), (1, tau - 1, 0, tau), (tau, -1, 0, tau - 1), (1, 0, tau, tau - 1), (tau, 1, 0, -tau + 1), (1, 0, -tau, tau - 1), (1, tau, -tau + 1, 0), (tau, -tau + 1, -1, 0), (0, tau - 1, tau, -1), (0, 1, tau - 1, -tau), (0, tau, 1, -tau + 1), (0, tau - 1, -tau, -1), (tau - 1, tau, 0, 1), (1, 1, -1, -1), (0, 1, -tau + 1, -tau), (0, tau, 1, tau - 1), (tau, -tau + 1, 1, 0), (1, -1, -1, 1), (2, 0, 0, 0), (tau - 1, -1, -tau, 0), (tau - 1, -1, tau, 0), (tau, tau - 1, 1, 0), (0, 0, 0, 2), (tau - 1, 0, -1, -tau), (tau - 1, 1, tau, 0), (tau, 0, tau - 1, 1), (tau - 1, 1, -tau, 0), (tau, 1, 0, tau - 1), (1, -tau, tau - 1, 0), (tau - 1, 0, 1, -tau), (1, tau - 1, 0, -tau), (1, -tau + 1, 0, -tau), (tau, 0, -tau + 1, 1), (0, tau, -1, -tau + 1), (1, -1, -1, -1), (1, -tau, -tau + 1, 0), (0, 2, 0, 0), (1, tau, tau - 1, 0), (0, tau, -1, tau - 1), (tau - 1, 0, -1, tau), (tau, tau - 1, -1, 0), (tau - 1, -tau, 0, 1), (tau, 0, tau - 1, -1), (1, 1, 1, 1), (tau, -1, 0, -tau + 1), (1, 0, tau, -tau + 1), (0, 1, tau - 1, tau), (tau - 1, tau, 0, -1), (tau, 0, -tau + 1, -1), (1, 0, -tau, -tau + 1), (1, -1, 1, 1), (1, -tau + 1, 0, tau)]),


# Takes too long, but we know the answer: type_a(5),
# Takes too long, but we know the answer: type_dprime(5, 0),
# Takes too long, but we know the answer: type_dprime(5, 1),
# Takes too long, but we know the answer: type_dprime(5, 2),
# Takes too long, but we know the answer: type_dprime(5, 3),
# Takes too long, but we know the answer: type_dprime(5, 4),
# Takes too long, but we know the answer: type_dprime(5, 5),
("A_5(25,1)", QQ, [(1, 0, 0, 0, 0), (0, 1, 0, 0, 0), (0, 0, 1, 0, 0), (0, 0, 0, 1, 0), (0, 0, 0, 0, 1), (1, 1, 0, 0, 0), (1, 0, 1, 0, 0), (1, 0, 0, 1, 0), (0, 1, 1, 0, 0), (0, 1, 0, 0, 1), (1, 1, 1, 0, 0), (1, 1, 0, 1, 0), (1, 1, 0, 0, 1), (1, 0, 1, 1, 0), (0, 1, 1, 0, 1), (1, 1, 1, 1, 0), (1, 1, 1, 0, 1), (1, 1, 0, 1, 1), (2, 1, 1, 1, 0), (1, 2, 1, 0, 1), (1, 1, 1, 1, 1), (2, 1, 1, 1, 1), (1, 2, 1, 1, 1), (2, 2, 1, 1, 1), (2, 2, 2, 1, 1), ]),
("A_5(30,1)", QQ, [(1, 0, 0, 0, 0), (0, 1, 0, 0, 0), (0, 0, 1, 0, 0), (0, 0, 0, 1, 0), (0, 0, 0, 0, 1), (1, 1, 0, 0, 0), (1, 0, 1, 0, 0), (1, 0, 0, 1, 0), (0, 1, 1, 0, 0), (0, 0, 1, 0, 1), (1, 1, 1, 0, 0), (1, 1, 0, 1, 0), (1, 0, 1, 1, 0), (1, 0, 1, 0, 1), (0, 1, 1, 0, 1), (2, 1, 0, 1, 0), (1, 1, 1, 1, 0), (1, 1, 1, 0, 1), (1, 0, 1, 1, 1), (2, 1, 1, 1, 0), (1, 1, 2, 0, 1), (1, 1, 1, 1, 1), (2, 2, 1, 1, 0), (2, 1, 1, 1, 1), (1, 1, 2, 1, 1), (2, 2, 1, 1, 1), (2, 1, 2, 1, 1), (2, 2, 2, 1, 1), (3, 2, 2, 1, 1), (3, 2, 2, 2, 1), ]),
("A_5(33,1)", QQ, [(1, 0, 0, 0, 0), (0, 1, 0, 0, 0), (0, 0, 1, 0, 0), (0, 0, 0, 1, 0), (0, 0, 0, 0, 1), (1, 1, 0, 0, 0), (1, 0, 1, 0, 0), (1, 0, 0, 1, 0), (0, 0, 1, 0, 1), (2, 1, 0, 0, 0), (1, 1, 1, 0, 0), (1, 1, 0, 1, 0), (1, 0, 1, 1, 0), (1, 0, 1, 0, 1), (2, 1, 1, 0, 0), (2, 1, 0, 1, 0), (1, 1, 1, 1, 0), (1, 1, 1, 0, 1), (1, 0, 1, 1, 1), (2, 1, 1, 1, 0), (2, 1, 1, 0, 1), (1, 1, 1, 1, 1), (3, 1, 1, 1, 0), (2, 1, 2, 0, 1), (2, 1, 1, 1, 1), (3, 2, 1, 1, 0), (3, 1, 1, 1, 1), (2, 1, 2, 1, 1), (3, 2, 1, 1, 1), (3, 1, 2, 1, 1), (3, 2, 2, 1, 1), (4, 2, 2, 1, 1), (4, 2, 2, 2, 1), ]),
("A_5(41,1)", QQ, [(1, 0, 0, 0, 0), (0, 1, 0, 0, 0), (0, 0, 1, 0, 0), (0, 0, 0, 1, 0), (0, 0, 0, 0, 1), (1, 1, 0, 0, 0), (1, 0, 1, 0, 0), (0, 1, 0, 1, 0), (0, 0, 0, 1, 1), (2, 1, 0, 0, 0), (1, 1, 1, 0, 0), (1, 1, 0, 1, 0), (0, 1, 0, 1, 1), (2, 1, 1, 0, 0), (2, 1, 0, 1, 0), (1, 1, 1, 1, 0), (1, 1, 0, 1, 1), (2, 2, 0, 1, 0), (2, 1, 1, 1, 0), (2, 1, 0, 1, 1), (1, 1, 1, 1, 1), (2, 2, 1, 1, 0), (2, 2, 0, 1, 1), (2, 1, 1, 1, 1), (3, 2, 1, 1, 0), (2, 2, 1, 1, 1), (2, 2, 0, 2, 1), (3, 2, 2, 1, 0), (3, 2, 1, 1, 1), (2, 2, 1, 2, 1), (3, 2, 2, 1, 1), (3, 2, 1, 2, 1), (3, 3, 1, 2, 1), (3, 2, 2, 2, 1), (4, 3, 1, 2, 1), (3, 3, 2, 2, 1), (4, 3, 2, 2, 1), (5, 3, 2, 2, 1), (5, 4, 2, 2, 1), (5, 4, 2, 3, 1), (5, 4, 2, 3, 2), ]),
("A_5(46,1)", QQ, [(1, 0, 0, 0, 0), (0, 1, 0, 0, 0), (0, 0, 1, 0, 0), (0, 0, 0, 1, 0), (0, 0, 0, 0, 1), (1, 1, 0, 0, 0), (1, 0, 1, 0, 0), (1, 0, 0, 1, 0), (0, 1, 1, 0, 0), (0, 0, 0, 1, 1), (2, 1, 0, 0, 0), (1, 1, 1, 0, 0), (1, 1, 0, 1, 0), (1, 0, 1, 1, 0), (1, 0, 0, 1, 1), (2, 1, 1, 0, 0), (2, 1, 0, 1, 0), (1, 1, 1, 1, 0), (1, 1, 0, 1, 1), (1, 0, 1, 1, 1), (2, 2, 1, 0, 0), (2, 1, 1, 1, 0), (2, 1, 0, 1, 1), (1, 1, 1, 1, 1), (3, 1, 1, 1, 0), (2, 2, 1, 1, 0), (2, 1, 1, 1, 1), (2, 1, 0, 2, 1), (3, 2, 1, 1, 0), (3, 1, 1, 1, 1), (2, 2, 1, 1, 1), (2, 1, 1, 2, 1), (3, 2, 2, 1, 0), (3, 2, 1, 1, 1), (3, 1, 1, 2, 1), (2, 2, 1, 2, 1), (3, 2, 2, 1, 1), (3, 2, 1, 2, 1), (4, 2, 1, 2, 1), (3, 2, 2, 2, 1), (4, 3, 1, 2, 1), (4, 2, 2, 2, 1), (4, 3, 2, 2, 1), (5, 3, 2, 2, 1), (5, 3, 2, 3, 1), (5, 3, 2, 3, 2), ]),
("A_5(49,1)", QQ, [(1, 0, 0, 0, 0), (0, 1, 0, 0, 0), (0, 0, 1, 0, 0), (0, 0, 0, 1, 0), (0, 0, 0, 0, 1), (1, 1, 0, 0, 0), (1, 0, 1, 0, 0), (0, 1, 0, 1, 0), (0, 0, 0, 1, 1), (2, 1, 0, 0, 0), (2, 0, 1, 0, 0), (1, 1, 1, 0, 0), (1, 1, 0, 1, 0), (0, 1, 0, 1, 1), (2, 1, 1, 0, 0), (2, 1, 0, 1, 0), (1, 1, 1, 1, 0), (1, 1, 0, 1, 1), (3, 1, 1, 0, 0), (2, 2, 0, 1, 0), (2, 1, 1, 1, 0), (2, 1, 0, 1, 1), (1, 1, 1, 1, 1), (3, 1, 1, 1, 0), (2, 2, 1, 1, 0), (2, 2, 0, 1, 1), (2, 1, 1, 1, 1), (3, 2, 1, 1, 0), (3, 1, 1, 1, 1), (2, 2, 1, 1, 1), (2, 2, 0, 2, 1), (4, 2, 1, 1, 0), (3, 2, 1, 1, 1), (2, 2, 1, 2, 1), (4, 2, 2, 1, 0), (4, 2, 1, 1, 1), (3, 2, 1, 2, 1), (4, 2, 2, 1, 1), (4, 2, 1, 2, 1), (3, 3, 1, 2, 1), (4, 3, 1, 2, 1), (4, 2, 2, 2, 1), (5, 3, 1, 2, 1), (4, 3, 2, 2, 1), (5, 3, 2, 2, 1), (6, 3, 2, 2, 1), (6, 4, 2, 2, 1), (6, 4, 2, 3, 1), (6, 4, 2, 3, 2), ]),

# Takes too long, but we know the answer: type_a(6),
# Takes too long, but we know the answer: type_dprime(6, 0),
# Takes too long, but we know the answer: type_dprime(6, 1),
# Takes too long, but we know the answer: type_dprime(6, 2),
# Takes too long, but we know the answer: type_dprime(6, 3),
# Takes too long, but we know the answer: type_dprime(6, 4),
# Takes too long, but we know the answer: type_dprime(6, 5),
# Takes too long, but we know the answer: type_dprime(6, 6),
("E6", QQ, [(1, 0, 0, 0, 0, 0), (0, 1, 0, 0, 0, 0), (0, 0, 1, 0, 0, 0), (0, 0, 0, 1, 0, 0), (0, 0, 0, 0, 1, 0), (0, 0, 0, 0, 0, 1), (1, 1, 0, 0, 0, 0), (1, 0, 1, 0, 0, 0), (1, 0, 0, 1, 0, 0), (0, 1, 0, 0, 1, 0), (0, 0, 1, 0, 0, 1), (1, 1, 1, 0, 0, 0), (1, 1, 0, 1, 0, 0), (1, 1, 0, 0, 1, 0), (1, 0, 1, 1, 0, 0), (1, 0, 1, 0, 0, 1), (1, 1, 1, 1, 0, 0), (1, 1, 1, 0, 1, 0), (1, 1, 1, 0, 0, 1), (1, 1, 0, 1, 1, 0), (1, 0, 1, 1, 0, 1), (2, 1, 1, 1, 0, 0), (1, 1, 1, 1, 1, 0), (1, 1, 1, 1, 0, 1), (1, 1, 1, 0, 1, 1), (2, 1, 1, 1, 1, 0), (2, 1, 1, 1, 0, 1), (1, 1, 1, 1, 1, 1), (2, 2, 1, 1, 1, 0), (2, 1, 2, 1, 0, 1), (2, 1, 1, 1, 1, 1), (2, 2, 1, 1, 1, 1), (2, 1, 2, 1, 1, 1), (2, 2, 2, 1, 1, 1), (3, 2, 2, 1, 1, 1), (3, 2, 2, 2, 1, 1), ]),
("A_6(46,1)", QQ, [(1, 0, 0, 0, 0, 0), (0, 1, 0, 0, 0, 0), (0, 0, 1, 0, 0, 0), (0, 0, 0, 1, 0, 0), (0, 0, 0, 0, 1, 0), (0, 0, 0, 0, 0, 1), (1, 1, 0, 0, 0, 0), (1, 0, 1, 0, 0, 0), (1, 0, 0, 1, 0, 0), (0, 1, 1, 0, 0, 0), (0, 1, 0, 0, 1, 0), (0, 0, 0, 1, 0, 1), (1, 1, 1, 0, 0, 0), (1, 1, 0, 1, 0, 0), (1, 1, 0, 0, 1, 0), (1, 0, 1, 1, 0, 0), (1, 0, 0, 1, 0, 1), (0, 1, 1, 0, 1, 0), (1, 1, 1, 1, 0, 0), (1, 1, 1, 0, 1, 0), (1, 1, 0, 1, 1, 0), (1, 1, 0, 1, 0, 1), (1, 0, 1, 1, 0, 1), (2, 1, 1, 1, 0, 0), (1, 2, 1, 0, 1, 0), (1, 1, 1, 1, 1, 0), (1, 1, 1, 1, 0, 1), (1, 1, 0, 1, 1, 1), (2, 1, 1, 1, 1, 0), (2, 1, 1, 1, 0, 1), (1, 2, 1, 1, 1, 0), (1, 1, 1, 1, 1, 1), (2, 2, 1, 1, 1, 0), (2, 1, 1, 2, 0, 1), (2, 1, 1, 1, 1, 1), (1, 2, 1, 1, 1, 1), (2, 2, 2, 1, 1, 0), (2, 2, 1, 1, 1, 1), (2, 1, 1, 2, 1, 1), (2, 2, 2, 1, 1, 1), (2, 2, 1, 2, 1, 1), (3, 2, 1, 2, 1, 1), (2, 2, 2, 2, 1, 1), (3, 2, 2, 2, 1, 1), (3, 3, 2, 2, 1, 1), (3, 3, 2, 2, 2, 1), ]),
("A_6(63,1)", QQ, [(1, 0, 0, 0, 0, 0), (0, 1, 0, 0, 0, 0), (0, 0, 1, 0, 0, 0), (0, 0, 0, 1, 0, 0), (0, 0, 0, 0, 1, 0), (0, 0, 0, 0, 0, 1), (1, 1, 0, 0, 0, 0), (1, 0, 1, 0, 0, 0), (1, 0, 0, 1, 0, 0), (0, 1, 1, 0, 0, 0), (0, 0, 1, 0, 1, 0), (0, 0, 0, 0, 1, 1), (1, 1, 1, 0, 0, 0), (1, 1, 0, 1, 0, 0), (1, 0, 1, 1, 0, 0), (1, 0, 1, 0, 1, 0), (0, 1, 1, 0, 1, 0), (0, 0, 1, 0, 1, 1), (2, 1, 0, 1, 0, 0), (1, 1, 1, 1, 0, 0), (1, 1, 1, 0, 1, 0), (1, 0, 1, 1, 1, 0), (1, 0, 1, 0, 1, 1), (0, 1, 1, 0, 1, 1), (2, 1, 1, 1, 0, 0), (1, 1, 2, 0, 1, 0), (1, 1, 1, 1, 1, 0), (1, 1, 1, 0, 1, 1), (1, 0, 1, 1, 1, 1), (2, 2, 1, 1, 0, 0), (2, 1, 1, 1, 1, 0), (1, 1, 2, 1, 1, 0), (1, 1, 2, 0, 1, 1), (1, 1, 1, 1, 1, 1), (2, 2, 1, 1, 1, 0), (2, 1, 2, 1, 1, 0), (2, 1, 1, 1, 1, 1), (1, 1, 2, 1, 1, 1), (1, 1, 2, 0, 2, 1), (2, 2, 2, 1, 1, 0), (2, 2, 1, 1, 1, 1), (2, 1, 2, 1, 1, 1), (1, 1, 2, 1, 2, 1), (3, 2, 2, 1, 1, 0), (2, 2, 2, 1, 1, 1), (2, 1, 2, 1, 2, 1), (3, 2, 2, 2, 1, 0), (3, 2, 2, 1, 1, 1), (2, 2, 2, 1, 2, 1), (2, 1, 3, 1, 2, 1), (3, 2, 2, 2, 1, 1), (3, 2, 2, 1, 2, 1), (2, 2, 3, 1, 2, 1), (3, 2, 3, 1, 2, 1), (3, 2, 2, 2, 2, 1), (3, 3, 3, 1, 2, 1), (3, 2, 3, 2, 2, 1), (4, 2, 3, 2, 2, 1), (3, 3, 3, 2, 2, 1), (4, 3, 3, 2, 2, 1), (4, 3, 4, 2, 2, 1), (4, 3, 4, 2, 3, 1), (4, 3, 4, 2, 3, 2), ]),
("A_6(68,1)", QQ, [(1, 0, 0, 0, 0, 0), (0, 1, 0, 0, 0, 0), (0, 0, 1, 0, 0, 0), (0, 0, 0, 1, 0, 0), (0, 0, 0, 0, 1, 0), (0, 0, 0, 0, 0, 1), (1, 1, 0, 0, 0, 0), (1, 0, 1, 0, 0, 0), (1, 0, 0, 1, 0, 0), (0, 0, 1, 0, 1, 0), (0, 0, 0, 0, 1, 1), (2, 1, 0, 0, 0, 0), (1, 1, 1, 0, 0, 0), (1, 1, 0, 1, 0, 0), (1, 0, 1, 1, 0, 0), (1, 0, 1, 0, 1, 0), (0, 0, 1, 0, 1, 1), (2, 1, 1, 0, 0, 0), (2, 1, 0, 1, 0, 0), (1, 1, 1, 1, 0, 0), (1, 1, 1, 0, 1, 0), (1, 0, 1, 1, 1, 0), (1, 0, 1, 0, 1, 1), (2, 1, 1, 1, 0, 0), (2, 1, 1, 0, 1, 0), (1, 1, 1, 1, 1, 0), (1, 1, 1, 0, 1, 1), (1, 0, 1, 1, 1, 1), (3, 1, 1, 1, 0, 0), (2, 1, 2, 0, 1, 0), (2, 1, 1, 1, 1, 0), (2, 1, 1, 0, 1, 1), (1, 1, 1, 1, 1, 1), (3, 2, 1, 1, 0, 0), (3, 1, 1, 1, 1, 0), (2, 1, 2, 1, 1, 0), (2, 1, 2, 0, 1, 1), (2, 1, 1, 1, 1, 1), (3, 2, 1, 1, 1, 0), (3, 1, 2, 1, 1, 0), (3, 1, 1, 1, 1, 1), (2, 1, 2, 1, 1, 1), (2, 1, 2, 0, 2, 1), (3, 2, 2, 1, 1, 0), (3, 2, 1, 1, 1, 1), (3, 1, 2, 1, 1, 1), (2, 1, 2, 1, 2, 1), (4, 2, 2, 1, 1, 0), (3, 2, 2, 1, 1, 1), (3, 1, 2, 1, 2, 1), (4, 2, 2, 2, 1, 0), (4, 2, 2, 1, 1, 1), (3, 2, 2, 1, 2, 1), (3, 1, 3, 1, 2, 1), (4, 2, 2, 2, 1, 1), (4, 2, 2, 1, 2, 1), (3, 2, 3, 1, 2, 1), (4, 2, 3, 1, 2, 1), (4, 2, 2, 2, 2, 1), (5, 2, 3, 1, 2, 1), (4, 2, 3, 2, 2, 1), (5, 3, 3, 1, 2, 1), (5, 2, 3, 2, 2, 1), (5, 3, 3, 2, 2, 1), (6, 3, 3, 2, 2, 1), (6, 3, 4, 2, 2, 1), (6, 3, 4, 2, 3, 1), (6, 3, 4, 2, 3, 2), ]),

# Takes too long, but we know the answer: type_a(7),
# Takes too long, but we know the answer: type_dprime(7, 0),
# Takes too long, but we know the answer: type_dprime(7, 1),
# Takes too long, but we know the answer: type_dprime(7, 2),
# Takes too long, but we know the answer: type_dprime(7, 3),
# Takes too long, but we know the answer: type_dprime(7, 4),
# Takes too long, but we know the answer: type_dprime(7, 5),
# Takes too long, but we know the answer: type_dprime(7, 6),
# Takes too long, but we know the answer: type_dprime(7, 7),
("E7", QQ, [(1, 0, 0, 0, 0, 0, 0), (0, 1, 0, 0, 0, 0, 0), (0, 0, 1, 0, 0, 0, 0), (0, 0, 0, 1, 0, 0, 0), (0, 0, 0, 0, 1, 0, 0), (0, 0, 0, 0, 0, 1, 0), (0, 0, 0, 0, 0, 0, 1), (1, 1, 0, 0, 0, 0, 0), (1, 0, 1, 0, 0, 0, 0), (1, 0, 0, 1, 0, 0, 0), (0, 1, 0, 0, 1, 0, 0), (0, 0, 1, 0, 0, 1, 0), (0, 0, 0, 0, 1, 0, 1), (1, 1, 1, 0, 0, 0, 0), (1, 1, 0, 1, 0, 0, 0), (1, 1, 0, 0, 1, 0, 0), (1, 0, 1, 1, 0, 0, 0), (1, 0, 1, 0, 0, 1, 0), (0, 1, 0, 0, 1, 0, 1), (1, 1, 1, 1, 0, 0, 0), (1, 1, 1, 0, 1, 0, 0), (1, 1, 1, 0, 0, 1, 0), (1, 1, 0, 1, 1, 0, 0), (1, 1, 0, 0, 1, 0, 1), (1, 0, 1, 1, 0, 1, 0), (2, 1, 1, 1, 0, 0, 0), (1, 1, 1, 1, 1, 0, 0), (1, 1, 1, 1, 0, 1, 0), (1, 1, 1, 0, 1, 1, 0), (1, 1, 1, 0, 1, 0, 1), (1, 1, 0, 1, 1, 0, 1), (2, 1, 1, 1, 1, 0, 0), (2, 1, 1, 1, 0, 1, 0), (1, 1, 1, 1, 1, 1, 0), (1, 1, 1, 1, 1, 0, 1), (1, 1, 1, 0, 1, 1, 1), (2, 2, 1, 1, 1, 0, 0), (2, 1, 2, 1, 0, 1, 0), (2, 1, 1, 1, 1, 1, 0), (2, 1, 1, 1, 1, 0, 1), (1, 1, 1, 1, 1, 1, 1), (2, 2, 1, 1, 1, 1, 0), (2, 2, 1, 1, 1, 0, 1), (2, 1, 2, 1, 1, 1, 0), (2, 1, 1, 1, 1, 1, 1), (2, 2, 2, 1, 1, 1, 0), (2, 2, 1, 1, 2, 0, 1), (2, 2, 1, 1, 1, 1, 1), (2, 1, 2, 1, 1, 1, 1), (3, 2, 2, 1, 1, 1, 0), (2, 2, 2, 1, 1, 1, 1), (2, 2, 1, 1, 2, 1, 1), (3, 2, 2, 2, 1, 1, 0), (3, 2, 2, 1, 1, 1, 1), (2, 2, 2, 1, 2, 1, 1), (3, 2, 2, 2, 1, 1, 1), (3, 2, 2, 1, 2, 1, 1), (3, 3, 2, 1, 2, 1, 1), (3, 2, 2, 2, 2, 1, 1), (3, 3, 2, 2, 2, 1, 1), (4, 3, 2, 2, 2, 1, 1), (4, 3, 3, 2, 2, 1, 1), (4, 3, 3, 2, 2, 2, 1), ]),
("A_7(91, 1)", QQ, [(1, 0, 0, 0, 0, 0, 0), (0, 1, 0, 0, 0, 0, 0), (0, 0, 1, 0, 0, 0, 0), (0, 0, 0, 1, 0, 0, 0), (0, 0, 0, 0, 1, 0, 0), (0, 0, 0, 0, 0, 1, 0), (0, 0, 0, 0, 0, 0, 1), (1, 1, 0, 0, 0, 0, 0), (1, 0, 1, 0, 0, 0, 0), (1, 0, 0, 1, 0, 0, 0), (0, 1, 1, 0, 0, 0, 0), (0, 1, 0, 0, 1, 0, 0), (0, 0, 0, 1, 0, 1, 0), (0, 0, 0, 0, 0, 1, 1), (1, 1, 1, 0, 0, 0, 0), (1, 1, 0, 1, 0, 0, 0), (1, 1, 0, 0, 1, 0, 0), (1, 0, 1, 1, 0, 0, 0), (1, 0, 0, 1, 0, 1, 0), (0, 1, 1, 0, 1, 0, 0), (0, 0, 0, 1, 0, 1, 1), (1, 1, 1, 1, 0, 0, 0), (1, 1, 1, 0, 1, 0, 0), (1, 1, 0, 1, 1, 0, 0), (1, 1, 0, 1, 0, 1, 0), (1, 0, 1, 1, 0, 1, 0), (1, 0, 0, 1, 0, 1, 1), (2, 1, 1, 1, 0, 0, 0), (1, 2, 1, 0, 1, 0, 0), (1, 1, 1, 1, 1, 0, 0), (1, 1, 1, 1, 0, 1, 0), (1, 1, 0, 1, 1, 1, 0), (1, 1, 0, 1, 0, 1, 1), (1, 0, 1, 1, 0, 1, 1), (2, 1, 1, 1, 1, 0, 0), (2, 1, 1, 1, 0, 1, 0), (1, 2, 1, 1, 1, 0, 0), (1, 1, 1, 1, 1, 1, 0), (1, 1, 1, 1, 0, 1, 1), (1, 1, 0, 1, 1, 1, 1), (2, 2, 1, 1, 1, 0, 0), (2, 1, 1, 2, 0, 1, 0), (2, 1, 1, 1, 1, 1, 0), (2, 1, 1, 1, 0, 1, 1), (1, 2, 1, 1, 1, 1, 0), (1, 1, 1, 1, 1, 1, 1), (2, 2, 2, 1, 1, 0, 0), (2, 2, 1, 1, 1, 1, 0), (2, 1, 1, 2, 1, 1, 0), (2, 1, 1, 2, 0, 1, 1), (2, 1, 1, 1, 1, 1, 1), (1, 2, 1, 1, 1, 1, 1), (2, 2, 2, 1, 1, 1, 0), (2, 2, 1, 2, 1, 1, 0), (2, 2, 1, 1, 1, 1, 1), (2, 1, 1, 2, 1, 1, 1), (2, 1, 1, 2, 0, 2, 1), (3, 2, 1, 2, 1, 1, 0), (2, 2, 2, 2, 1, 1, 0), (2, 2, 2, 1, 1, 1, 1), (2, 2, 1, 2, 1, 1, 1), (2, 1, 1, 2, 1, 2, 1), (3, 2, 2, 2, 1, 1, 0), (3, 2, 1, 2, 1, 1, 1), (2, 2, 2, 2, 1, 1, 1), (2, 2, 1, 2, 1, 2, 1), (3, 3, 2, 2, 1, 1, 0), (3, 2, 2, 2, 1, 1, 1), (3, 2, 1, 2, 1, 2, 1), (2, 2, 2, 2, 1, 2, 1), (3, 3, 2, 2, 2, 1, 0), (3, 3, 2, 2, 1, 1, 1), (3, 2, 2, 2, 1, 2, 1), (3, 2, 1, 3, 1, 2, 1), (3, 3, 2, 2, 2, 1, 1), (3, 3, 2, 2, 1, 2, 1), (3, 2, 2, 3, 1, 2, 1), (4, 2, 2, 3, 1, 2, 1), (3, 3, 2, 3, 1, 2, 1), (3, 3, 2, 2, 2, 2, 1), (4, 3, 2, 3, 1, 2, 1), (3, 3, 2, 3, 2, 2, 1), (4, 3, 3, 3, 1, 2, 1), (4, 3, 2, 3, 2, 2, 1), (4, 4, 2, 3, 2, 2, 1), (4, 3, 3, 3, 2, 2, 1), (4, 4, 3, 3, 2, 2, 1), (5, 4, 3, 3, 2, 2, 1), (5, 4, 3, 4, 2, 2, 1), (5, 4, 3, 4, 2, 3, 1), (5, 4, 3, 4, 2, 3, 2), ]),


# Takes too long, but we know the answer: type_a(8),
# Takes too long, but we know the answer: type_dprime(8, 0),
# Takes too long, but we know the answer: type_dprime(8, 1),
# Takes too long, but we know the answer: type_dprime(8, 2),
# Takes too long, but we know the answer: type_dprime(8, 3),
# Takes too long, but we know the answer: type_dprime(8, 4),
# Takes too long, but we know the answer: type_dprime(8, 5),
# Takes too long, but we know the answer: type_dprime(8, 6),
# Takes too long, but we know the answer: type_dprime(8, 7),
# Takes too long, but we know the answer: type_dprime(8, 8),
("E8", QQ, [(1, 0, 0, 0, 0, 0, 0, 0), (0, 1, 0, 0, 0, 0, 0, 0), (0, 0, 1, 0, 0, 0, 0, 0), (0, 0, 0, 1, 0, 0, 0, 0), (0, 0, 0, 0, 1, 0, 0, 0), (0, 0, 0, 0, 0, 1, 0, 0), (0, 0, 0, 0, 0, 0, 1, 0), (0, 0, 0, 0, 0, 0, 0, 1), (1, 1, 0, 0, 0, 0, 0, 0), (1, 0, 1, 0, 0, 0, 0, 0), (1, 0, 0, 1, 0, 0, 0, 0), (0, 1, 0, 0, 1, 0, 0, 0), (0, 0, 1, 0, 0, 1, 0, 0), (0, 0, 0, 0, 1, 0, 1, 0), (0, 0, 0, 0, 0, 0, 1, 1), (1, 1, 1, 0, 0, 0, 0, 0), (1, 1, 0, 1, 0, 0, 0, 0), (1, 1, 0, 0, 1, 0, 0, 0), (1, 0, 1, 1, 0, 0, 0, 0), (1, 0, 1, 0, 0, 1, 0, 0), (0, 1, 0, 0, 1, 0, 1, 0), (0, 0, 0, 0, 1, 0, 1, 1), (1, 1, 1, 1, 0, 0, 0, 0), (1, 1, 1, 0, 1, 0, 0, 0), (1, 1, 1, 0, 0, 1, 0, 0), (1, 1, 0, 1, 1, 0, 0, 0), (1, 1, 0, 0, 1, 0, 1, 0), (1, 0, 1, 1, 0, 1, 0, 0), (0, 1, 0, 0, 1, 0, 1, 1), (2, 1, 1, 1, 0, 0, 0, 0), (1, 1, 1, 1, 1, 0, 0, 0), (1, 1, 1, 1, 0, 1, 0, 0), (1, 1, 1, 0, 1, 1, 0, 0), (1, 1, 1, 0, 1, 0, 1, 0), (1, 1, 0, 1, 1, 0, 1, 0), (1, 1, 0, 0, 1, 0, 1, 1), (2, 1, 1, 1, 1, 0, 0, 0), (2, 1, 1, 1, 0, 1, 0, 0), (1, 1, 1, 1, 1, 1, 0, 0), (1, 1, 1, 1, 1, 0, 1, 0), (1, 1, 1, 0, 1, 1, 1, 0), (1, 1, 1, 0, 1, 0, 1, 1), (1, 1, 0, 1, 1, 0, 1, 1), (2, 2, 1, 1, 1, 0, 0, 0), (2, 1, 2, 1, 0, 1, 0, 0), (2, 1, 1, 1, 1, 1, 0, 0), (2, 1, 1, 1, 1, 0, 1, 0), (1, 1, 1, 1, 1, 1, 1, 0), (1, 1, 1, 1, 1, 0, 1, 1), (1, 1, 1, 0, 1, 1, 1, 1), (2, 2, 1, 1, 1, 1, 0, 0), (2, 2, 1, 1, 1, 0, 1, 0), (2, 1, 2, 1, 1, 1, 0, 0), (2, 1, 1, 1, 1, 1, 1, 0), (2, 1, 1, 1, 1, 0, 1, 1), (1, 1, 1, 1, 1, 1, 1, 1), (2, 2, 2, 1, 1, 1, 0, 0), (2, 2, 1, 1, 2, 0, 1, 0), (2, 2, 1, 1, 1, 1, 1, 0), (2, 2, 1, 1, 1, 0, 1, 1), (2, 1, 2, 1, 1, 1, 1, 0), (2, 1, 1, 1, 1, 1, 1, 1), (3, 2, 2, 1, 1, 1, 0, 0), (2, 2, 2, 1, 1, 1, 1, 0), (2, 2, 1, 1, 2, 1, 1, 0), (2, 2, 1, 1, 2, 0, 1, 1), (2, 2, 1, 1, 1, 1, 1, 1), (2, 1, 2, 1, 1, 1, 1, 1), (3, 2, 2, 2, 1, 1, 0, 0), (3, 2, 2, 1, 1, 1, 1, 0), (2, 2, 2, 1, 2, 1, 1, 0), (2, 2, 2, 1, 1, 1, 1, 1), (2, 2, 1, 1, 2, 1, 1, 1), (2, 2, 1, 1, 2, 0, 2, 1), (3, 2, 2, 2, 1, 1, 1, 0), (3, 2, 2, 1, 2, 1, 1, 0), (3, 2, 2, 1, 1, 1, 1, 1), (2, 2, 2, 1, 2, 1, 1, 1), (2, 2, 1, 1, 2, 1, 2, 1), (3, 3, 2, 1, 2, 1, 1, 0), (3, 2, 2, 2, 2, 1, 1, 0), (3, 2, 2, 2, 1, 1, 1, 1), (3, 2, 2, 1, 2, 1, 1, 1), (2, 2, 2, 1, 2, 1, 2, 1), (3, 3, 2, 2, 2, 1, 1, 0), (3, 3, 2, 1, 2, 1, 1, 1), (3, 2, 2, 2, 2, 1, 1, 1), (3, 2, 2, 1, 2, 1, 2, 1), (4, 3, 2, 2, 2, 1, 1, 0), (3, 3, 2, 2, 2, 1, 1, 1), (3, 3, 2, 1, 2, 1, 2, 1), (3, 2, 2, 2, 2, 1, 2, 1), (4, 3, 3, 2, 2, 1, 1, 0), (4, 3, 2, 2, 2, 1, 1, 1), (3, 3, 2, 2, 2, 1, 2, 1), (3, 3, 2, 1, 3, 1, 2, 1), (4, 3, 3, 2, 2, 2, 1, 0), (4, 3, 3, 2, 2, 1, 1, 1), (4, 3, 2, 2, 2, 1, 2, 1), (3, 3, 2, 2, 3, 1, 2, 1), (4, 3, 3, 2, 2, 2, 1, 1), (4, 3, 3, 2, 2, 1, 2, 1), (4, 3, 2, 2, 3, 1, 2, 1), (4, 4, 2, 2, 3, 1, 2, 1), (4, 3, 3, 2, 3, 1, 2, 1), (4, 3, 3, 2, 2, 2, 2, 1), (4, 4, 3, 2, 3, 1, 2, 1), (4, 3, 3, 2, 3, 2, 2, 1), (5, 4, 3, 2, 3, 1, 2, 1), (4, 4, 3, 2, 3, 2, 2, 1), (5, 4, 3, 3, 3, 1, 2, 1), (5, 4, 3, 2, 3, 2, 2, 1), (5, 4, 4, 2, 3, 2, 2, 1), (5, 4, 3, 3, 3, 2, 2, 1), (5, 4, 4, 3, 3, 2, 2, 1), (6, 4, 4, 3, 3, 2, 2, 1), (6, 5, 4, 3, 3, 2, 2, 1), (6, 5, 4, 3, 4, 2, 2, 1), (6, 5, 4, 3, 4, 2, 3, 1), (6, 5, 4, 3, 4, 2, 3, 2), ]),
]

def get_arrangement_by_name(name):
    for X in SimplicialArrangements:
        if X[0] == name:
            return X


==> code/parallel.sage <==
load("check_inscribed.sage")
load('projectively_unique.sage')
import sys
import multiprocessing
import concurrent
import concurrent.futures

manager = multiprocessing.Manager()
item_status = {}
lock = multiprocessing.Lock()

def global_print(*args):
    global lock
    lock.acquire()
    sys.stdout.write('\033[K')
    print(*args)
    lock.release()

def write_progress():
    global item_status
    status_bar = " ".join("["+item+status + "]" for item, status in item_status.items())
    sys.stdout.write('\033[K%s\r' % (status_bar))
    sys.stdout.flush()

def set_status(item, status):
    global lock, item_status
    lock.acquire()
    item_status[item] = status
    write_progress()
    lock.release()

def remove_status(item):
    global lock, item_status
    lock.acquire()
    item_status.pop(item)
    lock.release()

def execute_inscribed_zonotope_ideal(name, F, L):
    dim = compute_inscribed_zonotope_ideal(L, F, name).dimension()
    if dim != -1: global_print(name, dim)

def execute_inscribed_belt_polytope_ideal(name, F, L):
    dim = compute_inscribed_belt_polytope_ideal(L, F, name).dimension()
    if dim != -1: global_print(name, dim)

def compute_inscribed_zonotope_ideal_parallel(Arrs = SimplicialArrangements, max_workers=None):
    global item_status, manager
    item_status = manager.dict()

    with concurrent.futures.ProcessPoolExecutor(max_workers=max_workers) as executor:
        future_to_name = {executor.submit(execute_inscribed_zonotope_ideal, name, F, L): name for name, F, L in Arrs}
        for future in concurrent.futures.as_completed(future_to_name):
            future.result()    

def compute_inscribed_belt_polytope_ideal_parallel(Arrs = SimplicialArrangements, max_workers=None):
    global item_status, manager
    item_status = manager.dict()

    with concurrent.futures.ProcessPoolExecutor(max_workers=max_workers) as executor:
        future_to_name = {executor.submit(execute_inscribed_belt_polytope_ideal, name, F, L): name for name, F, L in Arrs}
        for future in concurrent.futures.as_completed(future_to_name):
            future.result()    

def execute_projectively_unique(name, F, L):
    if Matrix(L).rank() != 3: 
        global_print(name, "done")
        return
    Ls = moduli_space(F, L)
    L0 = Ls[0]
    M0 = Matrix(F, L0).transpose()
    Mat0 = Matroid(M0)
    for L1 in Ls[1:]:
        M1 = Matrix(F, L1).transpose()
        Mat1 = Matroid(M1)
        if not Mat0.is_field_isomorphic(Mat1):
            global_print(name, "differs")
    global_print(name, "done")

def compute_projectively_unique_parallel(Arrs = SimplicialArrangements, max_workers=None):
    global item_status, manager
    item_status = manager.dict()

    with concurrent.futures.ProcessPoolExecutor(max_workers=max_workers) as executor:
        future_to_name = {executor.submit(execute_projectively_unique, name, F, L): name for name, F, L in Arrs}
        for future in concurrent.futures.as_completed(future_to_name):
            future.result()    


==> code/projectively_unique.sage <==
# Short How-To:
#
# Run the following to show that all arrangements of rank 3 in the 
# Grünbaum-Cuntz catalog are proj. unique. We use the method of
# M. Cuntz, "A greedy algorithm to compute arrangements
# of lines in the projective plane".



# load('projectively_unique.sage')
# load('list.sage')
# for name, F, L in SimplicialArrangements:
#     print(name)
#     if Matrix(L).rank() != 3: continue
#     Ls = moduli_space(F, L)
#     L0 = Ls[0]
#     M0 = Matrix(F, L0).transpose()
#     Mat0 = Matroid(M0)
#     for L1 in Ls[1:]:
#         M1 = Matrix(F, L1).transpose()
#         Mat1 = Matroid(M1)
#         if not Mat0.is_field_isomorphic(Mat1):
#             print(name, "differs")

# We see that only A_3(18,4), A_3(18,5)
# as well as A_3(28,2), A_3(28,3) have
# realizations which are not isomorphic to themselves.
# But it is straightforward to verify that they are 
# isomorphic to each other:

# name1, F1, L1 = get_arrangement_by_name("A_3(18,4)")
# name2, F2, L2 = get_arrangement_by_name("A_3(18,5)")
# Ls1 = moduli_space(F1, L1)
# Ls2 = moduli_space(F2, L2)
# print(len(Ls1), len(Ls2))
# Mat10 = Matroid(Matrix(F1, Ls1[0]).transpose())
# Mat11 = Matroid(Matrix(F1, Ls1[1]).transpose())
# Mat20 = Matroid(Matrix(F2, Ls2[0]).transpose())
# Mat21 = Matroid(Matrix(F2, Ls2[1]).transpose())
# print(Mat10.is_field_isomorphic(Mat20))
# print(Mat10.is_field_isomorphic(Mat21))
# print(Mat11.is_field_isomorphic(Mat20))
# print(Mat11.is_field_isomorphic(Mat21))

# and similarly for A_3(28,2) and A_3(28,3).

def is_simplicial(vector_list, F):
    """
    Checks if arrangement given by "vector_list" over field "F"
    is simplicial using Corollary 2.4 in M. Cuntz and D. Geis, 
    "Combinatorial simpliciality of arrangements of hyperplanes"
    """
    r = len(vector_list[0])
    lattice_of_flats = Matroid(Matrix(vector_list).transpose()).lattice_of_flats()
    atoms = lattice_of_flats.atoms()
    char_poly = lattice_of_flats.characteristic_polynomial()
    return 0 == r*char_poly(-1) + 2*sum((lattice_of_flats.subposet(lattice_of_flats.principal_order_filter(x)).characteristic_polynomial())(-1) for x in atoms)

def unique_pvector2(L):
    """
    Given a list L of vectors of length 3,
    remove all entries which are a scalar multiple
    of another entry (so only an unique element in PR²
    remains).
    """

    result = []
    null_vec = 0*L[0]
    for i in range(len(L)):
        is_new = (L[i] != null_vec)
        for v in result:
            if(L[i].cross_product(v) == null_vec):
                is_new = False
                break
        if is_new:
            result += [L[i]]
    return result


def incidence_structure(F, vector_list):
    """
    Build an incidence structure from 'vector_list' over field 'F',
    that is, two lists 'IP' and 'IL' of sets of indices,
    where 'IP[j]' contains the lines containing point 'j'
    and 'IL[k]' contains the points in line 'k'.

    We assume that 'len(vector_list[i]) == 3'.
    """
    L = [tuple(vector(F, v)) for v in vector_list]
    V = [tuple(v) for v in unique_pvector2([vector(L1).cross_product(vector(L2)) for L1 in L for L2 in L])]
    IP = []
    for i in range(len(V)):
        S = set()
        for j in range(len(L)):
            if vector(V[i]) * vector(L[j]) == 0:
                S.add(j)
        IP += [S]
    IL = []
    for i in range(len(L)):
        S = set()
        for j in range(len(V)):
            if vector(L[i]) * vector(V[j]) == 0:
                S.add(j)
        IL += [S]
    return IP, IL

def incidence_structure_complete(IP, IL, fP, vP = None, debug = None):
    fP = set(fP)
    fL = set()

    if vP:
        vL = {}

    while True:
        br = True
        for p in fP:
            for q in fP:
                if p != q and len(IP[p] & IP[q]) > 0:
                    l = list(IP[p] & IP[q])[0]
                    if not (l in fL):
                        #if debug: print("Line:", p, q, "->", l)
                        fL.add(l)
                        if vP: vL[l] = vP[p].cross_product(vP[q])
                        br = False
        for l in fL:
            for m in fL:
                if l != m and len(IL[l] & IL[m]) > 0:
                    p = list(IL[l] & IL[m])[0]
                    if not (p in fP):
                        #if debug: print("Point:", l, m, "->", p)
                        fP.add(p)
                        if vP: vP[p] = vL[l].cross_product(vL[m])
                        br = False
        if br: break
    if vP:
        return len(fP) == len(IP) and len(fL) == len(IL), vP, vL
    return len(fP) == len(IP) and len(fL) == len(IL)

def incidence_structure_find_generating_subset(IP, IL):
    # Test all possible k-tuples, k=4 or k=5 by brute force.
    n = len(IP)
    for i in [4, 5]:
        for S in Subsets(range(n), i):
            if incidence_structure_complete(IP, IL, S):
                return S

def moduli_space(F, L):
    IP, IL = incidence_structure(F, L)
    incidence_structure_find_generating_subset(IP, IL)
    vP = { }
    S = incidence_structure_find_generating_subset(IP, IL)

    # M. Cuntz, "A greedy algorithm to compute arrangements 
    # of lines in the projective plane", Lemma 3.6.
    # If 'len(S) == 4', then 'L' is unique realization.
    if len(S) == 4: return [L]

    # Find a subset 'T' of 'S' in general position:
    for T in Subsets(S, 4):
        tt = set(T)
        is_good = True
        for l in IL:
            if len(l & tt) > 2:
                is_good = False
        if is_good: break
    T = list(T) + list(S - T)

    # Assign to 'T' fixed coordinates.
    R.<x,y,z> = PolynomialRing(QQ)
    vP[T[0]] = vector(R, [1, 0, 0])
    vP[T[1]] = vector(R, [1, 1, 0])
    vP[T[2]] = vector(R, [1, 0, 1])
    vP[T[3]] = vector(R, [1, 1, 1])
    vP[T[4]] = vector(R, [x, y, z])

    # Compute points and lines from these coordinates
    _, vP, vL = incidence_structure_complete(IP, IL, S, vP)

    # Compute ideal from incidences:
    I = []
    J = []
    for p in range(len(IP)):
        for l in IP[p]:
            I += [vP[p] * vL[l]]
    I = R.ideal(R.ideal(I).groebner_basis())
    
    # Saturate degeneracies:
    for T in Subsets(range(len(IL)), 3):
        if(not IL[T[0]] & IL[T[1]] & IL[T[2]]):
            f = Matrix([vL[t] for t in T]).determinant()
            I = R.ideal(I.saturation(f)[0].groebner_basis())

    # Compute solutions for x,y,z and corresponding arrangements:
    R2 = R.change_ring(AA)
    V1 = (I+ R.ideal([y])).variety(AA)
    V2 = (I+ R.ideal([y-1])).variety(AA)
    Ls = [[l.change_ring(R2).subs(v) for l in vL.values()] for v in V1 + V2]
    Ls = [L for L in Ls if all(v*v != 0 for v in L)]
    return Ls

